Geometry Conditioning in an Embodied SLM: Training Controls and Robustness Diagnostics in a 0.8B Hybrid Model

We study how physical-state inputs affect a 0.8B hybrid language model adapted for manipulation with 6.2M trainable parameters. Six conditions are trained on three LIBERO-Spatial tasks and evaluated over three seeds and 540 held-out rollouts. Conditioning recurrent decay gates on geometric increments yields 28.9% success, compared with 36.7% when those increments are shuffled during training and 24.4% without explicit object/goal geometry. Both geometry policies receive correct inputs at evaluation. A token adapter using the same increments scores 27.8%; differences vary across seeds and remain inconclusive. Token-clock conditioning scores 11.1%, including one seed that fails to converge. In separate robustness tests, a state-only relative-coordinate policy retains 7/10 success under frame relabeling, whereas all four tested visual policies fall to at most 3/20 after a 5 cm object displacement. These results show no reliable advantage from training-time geometric alignment under this recipe and illustrate the gap between coordinate invariance and physical-layout generalization. Episode records, seed-level analyses, and figure-generation code accompany the paper.

==> anc/supp/README.md <==
# Supplement: Geometry Conditioning in an Embodied SLM

This package contains recorded experiments and exploratory reanalyses, not
newly generated rollouts. Python 3.10+ suffices for the statistical report.

```sh
python scripts/analyze.py
python scripts/analyze.py --figures figures
```

The second command additionally requires Matplotlib. `analysis.json` is
regenerated by either command. Paths are resolved relative to the script.
`paired_stats.py` is a compatibility alias for the complete analysis.

## Records and coverage

- `records/main_table`: 540 episodes, six conditions, three seeds, three tasks,
  ten initial states per seed/task. Pairing uses seed, task, episode ID.
- `records/frame_relabeling`: 90 staged episodes, three state-only policies,
  three angles, ten training initial states. Separate checkpoints and protocol.
- `records/layout_shift`: 240 episodes, four visual conditions, three
  displacement magnitudes, two tasks, ten held-out initial states per task;
  only seed 0. Use its own zero-displacement reference.
- `records/training_summaries.json`: 18 summaries extracted from existing
  training reports; `final_mse` is the historical field name even when
  `loss_type` is `l1`. Sample SD uses denominator n-1. Source hashes identify
  the pre-existing reports; summaries do not regenerate training.
- `records/split_manifest.json`: recorded dataset partition.
- `SHA256SUMS`: integrity hashes for every other packaged file.

The script produces tabulated rollout success/stage/distance summaries,
Wilson intervals, reported paired contrasts, per-cell and per-seed outcomes,
leave-one-seed-out ranges, exclusion of task 8, clock seed-0 exclusion,
training-loss summaries, and both rollout figures. It checks record counts,
duplicate keys, and complete main-table pairing.

## Intervention corrections

1. **f0-shuffled permutes geometry during training only.** Every supplied main
   rollout has `geometry: correct`, including f0-shuffled. Training permutes
   valid demonstration timesteps with a fixed seed; online evaluation uses
   the physical tracker. This tests training-time alignment, not inference-time
   reliance. A test-time knockout is a distinct, unreported experiment.
2. **c1 and f0 receive the same six raw features.** c1 uses a linear 6-to-2
   map plus GELU before concatenation into the input projection; f0 uses the
   layerwise gate. c2 instead receives 14 relative-state features. Thus c1--f0
   is the matched-input comparison; c2--f0 changes content too.

The six features are object translation-increment norm / 0.5 m, object
rotation-increment angle / pi, goal translation-increment norm / 0.5 m,
goal rotation-increment angle / pi, log(1 + delta-time / 0.05 s), and an
event-boundary flag. Invalid entries are masked. The gate has one scalar
strength per layer, zero at initialization, random projection weights
(standard deviation 0.02), and zero bias. The tanh output is bounded but
the learned scalar strength is unconstrained.

## Analysis provenance and limits

The original anonymized ledger is preserved as a historical record. It mixes
planned gates, protocol revisions, and observations. It is not an immutable
registration of every final analysis. Earlier erroneous pooled pairings in
the ledger are superseded by this script; the ledger is not rewritten to
match later findings. The September 6 revision adds exploratory seed-level,
leave-one-seed-out, and task-exclusion analyses, and the c1--f0 contrast.

Wilson intervals and McNemar/sign-test p-values are descriptive: they do not
model dependence from common training seeds or reused initial states.
Leave-one-seed-out ranges are sensitivity ranges, not confidence intervals.
No non-significant contrast is treated as equivalence. No additional seeds,
new training runs, or new physical evaluations were produced for this revision.

The revised frame figure uses directly recorded distances and stage outcomes.
The earlier chord-law correlation is not claimed: the records do not include
the per-episode radius needed to reconstruct that predictor, and correlation
alone would not establish the proposed mechanism.

## Architecture diagram

`figures/architecture.tex.txt` is editable TikZ source; `architecture.pdf` is the
compiled vector figure. Rebuild it with:

```sh
cd figures
cp architecture.tex.txt architecture.tex
pdflatex -interaction=nonstopmode -halt-on-error architecture.tex
```

This needs a LaTeX installation with TikZ and the standalone class. The diagram
shows alternative experimental conditions, not branches enabled together.


==> anc/supp/SHA256SUMS <==
c6a11ebcfc303b1274620d3fb566d519b35c6028eb4f4108b73e422d4c814cf2  README.md
74dcc0f5cf177afc2331bfc60e60036994ed295a8a782060abc073e3a756ffe2  analysis.json
ce04d6145846879d11292ebc8f12a5b31701c9a9416138a1eb42745bbd4e79f2  figures/architecture.pdf
597eeacaece2863a1ce95e016b379ea436459f789399af399b5cca5daa640458  figures/architecture.tex.txt
8e5cdcc4dbc369b057e2aaa4942a63795fcc35c84970a83d7a99cf9341df6c6e  preregistered_ledger_ANONYMIZED.md
2edb0a96e3204250e0e32a8dc982097e3fe98060326e29e66f17d0e6d2d4b62d  records/frame_relabeling/mtS_b0state_rot0.json.episodes.jsonl
e6d8d0adeb2ac97ba54297cffdbc50ffbb9f237e50a1d58d86f2e12db5b50e0f  records/frame_relabeling/mtS_b0state_rot45.json.episodes.jsonl
ba1f188ca96ed48ae7594b406b605aa49380feca1d4f5a63ea250ce54f25d3d7  records/frame_relabeling/mtS_b0state_rot90.json.episodes.jsonl
c4903ade27cbdc27c9bf4699b1b1316cc271a67cbb7a259dea0f4f88544903c4  records/frame_relabeling/mtS_c1state_rot0.json.episodes.jsonl
aa3aac1af5984f7c782e9ee0256c2b992c9645d6bf6647f36cbb2093135e68ca  records/frame_relabeling/mtS_c1state_rot45.json.episodes.jsonl
f55411ec48db7a79822fd2e56d54bc8eb8737cdd29e67576bb36f0256c8af652  records/frame_relabeling/mtS_c1state_rot90.json.episodes.jsonl
603b43fb901fe582c86603f9bf934b4acf484baf7c0e03dca49f1d8955fd8994  records/frame_relabeling/mtS_f1state_rot0.json.episodes.jsonl
01b9c26d0235ca701bf1e18de6091704bb3e1e6710d7f1fda389820484124d63  records/frame_relabeling/mtS_f1state_rot45.json.episodes.jsonl
7c3df4daac8601dc20f7c88ab4abebc0fb2e8dbafc9d967fbe0298da14718685  records/frame_relabeling/mtS_f1state_rot90.json.episodes.jsonl
90c6aeceb044b460c8c1fc90933a190566ee63a52f39141e71c019b54436ba76  records/layout_shift/layE_c0_host_s0_t0_cm0.json.episodes.jsonl
93652facba55a8c5dff19cc2703d69dfa4e4c77dcec92b26df25d90766c2a8d2  records/layout_shift/layE_c0_host_s0_t0_cm10.json.episodes.jsonl
874392cbc2a366ca162f098b74eaa7e652a55204e931415213c0ba42788b8bbd  records/layout_shift/layE_c0_host_s0_t0_cm5.json.episodes.jsonl
a75e1b6d9443a69376bd047f87a714f09aab4ed5a13e3d2a31753f26d08f055b  records/layout_shift/layE_c0_host_s0_t4_cm0.json.episodes.jsonl
b431a1b5e0b39e59142c6ff7bb120f06a27ab1f07b9dcc972cb14010b1d61b60  records/layout_shift/layE_c0_host_s0_t4_cm10.json.episodes.jsonl
748a1bb36e9023d21e1e20061153c7f53ac3d625994fcf388c49fdd33d3b0eda  records/layout_shift/layE_c0_host_s0_t4_cm5.json.episodes.jsonl
b62d360d16a215a4b05ba8335dfc0153870ef909fe628e93d6d591656da6fd25  records/layout_shift/layE_c2_relcoord_concat_s0_t0_cm0.json.episodes.jsonl
fa872711b9e58acfda1431094eb2ca83d50b5a99c31ee92deac30ba9ffc46ad1  records/layout_shift/layE_c2_relcoord_concat_s0_t0_cm10.json.episodes.jsonl
a8111cfdfcdd45956cd065c72a20b6ff1b537d5f4577de4944bd3f869b097435  records/layout_shift/layE_c2_relcoord_concat_s0_t0_cm5.json.episodes.jsonl
bb8ceb3b9badacc5d127b5a517d796c3821fdc98a992b0a4f5acf003a9408c89  records/layout_shift/layE_c2_relcoord_concat_s0_t4_cm0.json.episodes.jsonl
4903dffc9d0d601e14fa4d0892cb0de771f09ba9fea0365730b669b3aea4f23f  records/layout_shift/layE_c2_relcoord_concat_s0_t4_cm10.json.episodes.jsonl
6e3d02ce96238a4225e6d19a438f3a096b0b600443649ec396847bb225003f65  records/layout_shift/layE_c2_relcoord_concat_s0_t4_cm5.json.episodes.jsonl
2a85c677b5cc998f630a18b39d27a4ac7c7eda5fba45aed585d27f225d894546  records/layout_shift/layE_f0_geometry_decay_s0_t0_cm0.json.episodes.jsonl
5eb8ec0cb99322531ceff5edad9d1bd08aabfa605781b327ae61a5c0bc8eaeaa  records/layout_shift/layE_f0_geometry_decay_s0_t0_cm10.json.episodes.jsonl
59e140ece8f225be1577c118776acd1514bbcc67b5f18aaef758ecbe0d77cdf1  records/layout_shift/layE_f0_geometry_decay_s0_t0_cm5.json.episodes.jsonl
f77179f9ca98f7c913cec05ea031ccdee7637f0923ed635dcbf829176efa557f  records/layout_shift/layE_f0_geometry_decay_s0_t4_cm0.json.episodes.jsonl
26b797eee2fabac0f1584cbc1fed82851929ca9986cfd10f8efc9593728e5be1  records/layout_shift/layE_f0_geometry_decay_s0_t4_cm10.json.episodes.jsonl
ebe82b33cfff10ea32bee68b6ce0246419c6e800bad4d4bfcf8ca9de7040238e  records/layout_shift/layE_f0_geometry_decay_s0_t4_cm5.json.episodes.jsonl
039e02b85202015e4c09ab3542133373f8683569a2b0dd59123de98292c38d68  records/layout_shift/layE_f0_shuffled_geometry_s0_t0_cm0.json.episodes.jsonl
58b300d1c42de2db5dea8c7dc4fe5bf244af8fcbccc815fc4f308e18025a5967  records/layout_shift/layE_f0_shuffled_geometry_s0_t0_cm10.json.episodes.jsonl
e0b0aa6a3dd485022382bdf1c118e0c51dccbae01d90d4b3b6bb2bcd99807f2b  records/layout_shift/layE_f0_shuffled_geometry_s0_t0_cm5.json.episodes.jsonl
3b8e6f60696e346b2288f6d77a45d293d58b9c51e7a368431542fc71752178d4  records/layout_shift/layE_f0_shuffled_geometry_s0_t4_cm0.json.episodes.jsonl
c727a353dd2289f4fd61ddf92ae6c8dbd39b06835dc7610e8561fce40be4aa3a  records/layout_shift/layE_f0_shuffled_geometry_s0_t4_cm10.json.episodes.jsonl
08c3cddccc20b83f1b39d71e53ae108ccb412be82aee1f0522fc3215cba37edb  records/layout_shift/layE_f0_shuffled_geometry_s0_t4_cm5.json.episodes.jsonl
c0bb2b639d1af0011a09c1dbb743f26675495d931277b2f0846db469895e3356  records/main_table/m3E_b1_clock_decay_s0_t0.json.episodes.jsonl
c543549b835eda0e83047dcb804dd4eebcf6c867aaf29520c61dc1800bb2c055  records/main_table/m3E_b1_clock_decay_s0_t4.json.episodes.jsonl
a441fdd0dbe92453e4040d148526abdac7a7e5f764c434f78be379d920d5cc2b  records/main_table/m3E_b1_clock_decay_s0_t8.json.episodes.jsonl
ac62199820cfdbafcda142637732328ddaf08007e2c235b3a075250890487ac3  records/main_table/m3E_b1_clock_decay_s1_t0.json.episodes.jsonl
21094435b5629574f137909e3c3f4236edaefaa489b91a4b8f2d6ef7d0f35c77  records/main_table/m3E_b1_clock_decay_s1_t4.json.episodes.jsonl
810313aedab50906a99f6671839c02092f10e320ba6210a2ad655afb4a628499  records/main_table/m3E_b1_clock_decay_s1_t8.json.episodes.jsonl
c8d82cf38685501943d1e50f501c554a965640c2414b08d5699fcd3e04abd9b4  records/main_table/m3E_b1_clock_decay_s2_t0.json.episodes.jsonl
0d8583493af1dff19835c0740414d8e6608aea4d33508be531944a6d7463c8ea  records/main_table/m3E_b1_clock_decay_s2_t4.json.episodes.jsonl
99efc63deeb10c6406c00af8930dd283dfcda5faf17e3f42e4a3293beed5ebef  records/main_table/m3E_b1_clock_decay_s2_t8.json.episodes.jsonl
44a358b3bc1b03c574b25a28f9fceeb0c068d975a9f930935231466714be151f  records/main_table/m3E_c0_host_s0_t0.json.episodes.jsonl
5963919062607abbc860f3af3e84ff1559a1e8a78c8705b691c2309bc7b7e321  records/main_table/m3E_c0_host_s0_t4.json.episodes.jsonl
a862ce8af8b97e1d47cdcbac622834dcc75dfa34362c628a20b54d538cc4331d  records/main_table/m3E_c0_host_s0_t8.json.episodes.jsonl
b91faeb37a13cbc40a5e82f8384bdef6b51708de512afba1f59a055011de4789  records/main_table/m3E_c0_host_s1_t0.json.episodes.jsonl
b03a23ce2b3ddbab932ca12e3d033b159354688ad75675bf8bec478db1c58d00  records/main_table/m3E_c0_host_s1_t4.json.episodes.jsonl
b8626bd133f48dd415a15ce116a246c96e5bb13a795836220618ba766f52ed0a  records/main_table/m3E_c0_host_s1_t8.json.episodes.jsonl
a5e303ccce427ef7a1f114e5230142b282dbad92d0eb71e75ebe6c060fa87708  records/main_table/m3E_c0_host_s2_t0.json.episodes.jsonl
9922dee05c17cc7bdac3c081b39796512cfbe7521446c4506460bf1b2785ae40  records/main_table/m3E_c0_host_s2_t4.json.episodes.jsonl
2d5123a102f933c445dace38704497501d56d34f48c1e19589e5a99dd7fde57e  records/main_table/m3E_c0_host_s2_t8.json.episodes.jsonl
a8ccd374bfbc0755b2d7071c5df6a400da55fa21f1b4e22997fb8958e1081ebd  records/main_table/m3E_c1_coord_mlp_s0_t0.json.episodes.jsonl
b3beb4580c754f13704783ed18625c48cd1bdecd5886b5aca2c850009b887d49  records/main_table/m3E_c1_coord_mlp_s0_t4.json.episodes.jsonl
b74ac76deb2ff4f5a9a2a02818611e1ce96694cb6f6c3a48f97c5ca4c5561cea  records/main_table/m3E_c1_coord_mlp_s0_t8.json.episodes.jsonl
85a7f16f576e96317d7e965beacecff537496d7314af6f62a55b1b420a938a8b  records/main_table/m3E_c1_coord_mlp_s1_t0.json.episodes.jsonl
e81d1af62e0e912a5f2b0c352cf2772feb57ae4bf03799c96214519ec88b258c  records/main_table/m3E_c1_coord_mlp_s1_t4.json.episodes.jsonl
910d9abd6edefbf362710c8bc6dd3db3ab128cd6698e2756bf3bdf11f773b3d9  records/main_table/m3E_c1_coord_mlp_s1_t8.json.episodes.jsonl
1b6fe486572a800bd294b8c956e06053f014da929929a12bb68e3946da454a31  records/main_table/m3E_c1_coord_mlp_s2_t0.json.episodes.jsonl
e417e026c642bff385ac420b2794d138f59173ff7fb80b67b996bcf6d718b42a  records/main_table/m3E_c1_coord_mlp_s2_t4.json.episodes.jsonl
1a6d3bfb515e8b5600b6105c11ebd5e1c4a82c059315fdccac9d731137609249  records/main_table/m3E_c1_coord_mlp_s2_t8.json.episodes.jsonl
f7c2ef6670d8b2be52020874e792199d2986c161995a073bfb05f9484aa1d2ed  records/main_table/m3E_c2_relcoord_concat_s0_t0.json.episodes.jsonl
a0fed12d4d76115b098d3224570b158903d62be910bb66d9b0954777adac7aa0  records/main_table/m3E_c2_relcoord_concat_s0_t4.json.episodes.jsonl
86cdf89b07f47f78dbb96d4cef2b5072b4276f907181fa758a20cf60600925a6  records/main_table/m3E_c2_relcoord_concat_s0_t8.json.episodes.jsonl
33fc2a973fc0f29af6b2323bf038cc5aa3f3859d5ef2aa7a2e93afa73018e5c4  records/main_table/m3E_c2_relcoord_concat_s1_t0.json.episodes.jsonl
9b3246ab4a2252b34d62e37adfe60a04165a227dc938d0e5bc68518d5d956c0a  records/main_table/m3E_c2_relcoord_concat_s1_t4.json.episodes.jsonl
dbf198aaa2d74f5c9af90b0c243107d0408953d50d67206b8b50d997e64a6651  records/main_table/m3E_c2_relcoord_concat_s1_t8.json.episodes.jsonl
54f857ba9e80b7bbceff1155448d2203b13d92ff0f8d70b3e08a8d5b4330660d  records/main_table/m3E_c2_relcoord_concat_s2_t0.json.episodes.jsonl
78c2e6ec7918ab4772640290557605fa0f5021648f5a0291c12e0fc01149803b  records/main_table/m3E_c2_relcoord_concat_s2_t4.json.episodes.jsonl
8350c567090c23f4b869cc66c3d2a08b2cbf519c56ef6ccb0bfc4ec8b63fe32b  records/main_table/m3E_c2_relcoord_concat_s2_t8.json.episodes.jsonl
529146feac35064375b8292ed627c2e0248319b4462db8974f36aba626ed4898  records/main_table/m3E_f0_geometry_decay_s0_t0.json.episodes.jsonl
0b33da1b5a8b4802864d864caa27b5b25a13341102bb0e1f2260d9c25754dec6  records/main_table/m3E_f0_geometry_decay_s0_t4.json.episodes.jsonl
2d7c47a4b5226170d43fbf706b820d9138e6eab6df617f0a23f203a1f2f90d96  records/main_table/m3E_f0_geometry_decay_s0_t8.json.episodes.jsonl
bb97212ff785ec181d05995967b0823f98edc647881b738df927815292a7d9d4  records/main_table/m3E_f0_geometry_decay_s1_t0.json.episodes.jsonl
6abc4886f11ba399e74c7085d26c5f21524a665d0ff591f46fa155f1e2975484  records/main_table/m3E_f0_geometry_decay_s1_t4.json.episodes.jsonl
331507b46f59048f983faa84ce8266826464baf1d7d79115d6ec4f61f6dc21e3  records/main_table/m3E_f0_geometry_decay_s1_t8.json.episodes.jsonl
ed36fa2e72677ebc619559a73b85f52918ed30e289b73db449b0d82aa639930b  records/main_table/m3E_f0_geometry_decay_s2_t0.json.episodes.jsonl
6d53d2accf9d8fa7976815599fa0d549bbbbdec50d26d57e079dde1ed9d2fd59  records/main_table/m3E_f0_geometry_decay_s2_t4.json.episodes.jsonl
cd1aa003954ceeefbb9f2a94486f9b883725da638325e0c2057c16dc8b300adb  records/main_table/m3E_f0_geometry_decay_s2_t8.json.episodes.jsonl
6dfed9a977aaa80c8cb8d981146bd65204eae870241c33970c1b5ff5597408ad  records/main_table/m3E_f0_shuffled_geometry_s0_t0.json.episodes.jsonl
6c206011efc2bebb143015966b690624cf0d55852d29ff4ec6b72e12aca250d3  records/main_table/m3E_f0_shuffled_geometry_s0_t4.json.episodes.jsonl
f93256bc9a5d879de2c7371fd76f1c7dd7c7d480def3b25270e43ab2e93163fb  records/main_table/m3E_f0_shuffled_geometry_s0_t8.json.episodes.jsonl
b3cc7b84465a00087f686fbb462990b1171e1bc7dd5b4815039ac353e55442f7  records/main_table/m3E_f0_shuffled_geometry_s1_t0.json.episodes.jsonl
5a0792ff063079f4d425fb14b1017438f48345095ee0cf2cb2c514f94b26e17f  records/main_table/m3E_f0_shuffled_geometry_s1_t4.json.episodes.jsonl
a91fe6abd055817a1ac8db237189af97e49755bdd29e91d9217f62bc828c41c9  records/main_table/m3E_f0_shuffled_geometry_s1_t8.json.episodes.jsonl
f48bcce7185f061c7e1a1d143c2f64e5fe47ad6e3b0aa7248c61ed68d6592e83  records/main_table/m3E_f0_shuffled_geometry_s2_t0.json.episodes.jsonl
4baa1bf74c19c31e96de444b8507bcbe3d1d8bcc73b97c694df4a21cbb6be34b  records/main_table/m3E_f0_shuffled_geometry_s2_t4.json.episodes.jsonl
e9e468d745578b3292c193f4fe0412b1955a188fc0627558ad678b5e3269179c  records/main_table/m3E_f0_shuffled_geometry_s2_t8.json.episodes.jsonl
6b173fa42e6d70c43e7122d62b25f55b018f5bc2a29ffca8d5ed811350524723  records/split_manifest.json
79a9394f545de96a8471b7a8cc8c5fa8c5a1873ea2eb0ba9e390756a899b5b35  records/training_summaries.json
b5925c877c9e76f60da8a787720f84f24b208c1ade51849753ea08152bf0fb0f  scripts/analyze.py
000003f991faef798cbd86cf3ee01456f610b863688ee9b5d361076871f92080  scripts/paired_stats.py


==> anc/supp/analysis.json <==
{
  "main": {
    "c0": {
      "n": 90,
      "successes": 22,
      "rate": 24.444444444444443,
      "wilson_descriptive": [
        16.732783066209148,
        34.24837112930089
      ],
      "stages": [
        55.55555555555556,
        54.44444444444444,
        38.888888888888886,
        24.444444444444443
      ],
      "mean_min_distance": 0.07817,
      "cells": [
        3,
        4,
        0,
        7,
        0,
        0,
        8,
        0,
        0
      ]
    },
    "c1": {
      "n": 90,
      "successes": 25,
      "rate": 27.77777777777778,
      "wilson_descriptive": [
        19.579689194686647,
        37.79522749706121
      ],
      "stages": [
        47.77777777777778,
        47.77777777777778,
        37.77777777777778,
        27.77777777777778
      ],
      "mean_min_distance": 0.07004333333333333,
      "cells": [
        2,
        4,
        2,
        8,
        0,
        0,
        7,
        1,
        1
      ]
    },
    "c2": {
      "n": 90,
      "successes": 31,
      "rate": 34.44444444444444,
      "wilson_descriptive": [
        25.44591402493863,
        44.716527659284864
      ],
      "stages": [
        65.55555555555556,
        63.333333333333336,
        52.22222222222222,
        34.44444444444444
      ],
      "mean_min_distance": 0.056577777777777775,
      "cells": [
        6,
        5,
        2,
        4,
        8,
        0,
        6,
        0,
        0
      ]
    },
    "f0": {
      "n": 90,
      "successes": 26,
      "rate": 28.888888888888886,
      "wilson_descriptive": [
        20.542127259162143,
        38.96404359799831
      ],
      "stages": [
        57.77777777777778,
        54.44444444444444,
        41.111111111111114,
        28.88888888888889
      ],
      "mean_min_distance": 0.06551666666666667,
      "cells": [
        6,
        5,
        0,
        5,
        5,
        0,
        4,
        1,
        0
      ]
    },
    "shuffle": {
      "n": 90,
      "successes": 33,
      "rate": 36.666666666666664,
      "wilson_descriptive": [
        27.447254779029883,
        46.977695236018825
      ],
      "stages": [
        57.77777777777778,
        57.77777777777778,
        52.22222222222222,
        36.666666666666664
      ],
      "mean_min_distance": 0.08738888888888889,
      "cells": [
        7,
        2,
        4,
        6,
        2,
        0,
        9,
        1,
        2
      ]
    },
    "b1": {
      "n": 90,
      "successes": 10,
      "rate": 11.11111111111111,
      "wilson_descriptive": [
        6.1483191892977125,
        19.257785021261036
      ],
      "stages": [
        27.77777777777778,
        26.666666666666668,
        15.555555555555555,
        11.11111111111111
      ],
      "mean_min_distance": 0.1271422222222222,
      "cells": [
        0,
        0,
        0,
        5,
        0,
        0,
        3,
        2,
        0
      ]
    }
  },
  "contrasts": {
    "c1-c0": {
      "n": 90,
      "difference_pp": 3.3333333333333335,
      "wins": 12,
      "losses": 9,
      "mcnemar_descriptive": 0.6636238098144531,
      "cell_wins_ties_losses": [
        4,
        3,
        2
      ],
      "cell_sign_descriptive": 0.6875,
      "seed_difference_pp": [
        3.3333333333333335,
        3.3333333333333335,
        3.3333333333333335
      ],
      "leave_one_seed_out_pp": [
        3.3333333333333335,
        3.3333333333333335,
        3.3333333333333335
      ],
      "without_task8": {
        "n": 60,
        "difference_pp": 0.0,
        "wins": 9,
        "losses": 9,
        "mcnemar_descriptive": 1.0,
        "cell_wins_ties_losses": [
          2,
          2,
          2
        ],
        "cell_sign_descriptive": 1.0,
        "seed_difference_pp": [
          -5.0,
          5.0,
          0.0
        ]
      }
    },
    "c2-c0": {
      "n": 90,
      "difference_pp": 10.0,
      "wins": 16,
      "losses": 7,
      "mcnemar_descriptive": 0.0931396484375,
      "cell_wins_ties_losses": [
        4,
        3,
        2
      ],
      "cell_sign_descriptive": 0.6875,
      "seed_difference_pp": [
        20.0,
        16.666666666666668,
        -6.666666666666667
      ],
      "leave_one_seed_out_pp": [
        5.0,
        6.666666666666667,
        18.333333333333332
      ],
      "without_task8": {
        "n": 60,
        "difference_pp": 11.666666666666666,
        "wins": 14,
        "losses": 7,
        "mcnemar_descriptive": 0.18924713134765625,
        "cell_wins_ties_losses": [
          3,
          1,
          2
        ],
        "cell_sign_descriptive": 1.0,
        "seed_difference_pp": [
          20.0,
          25.0,
          -10.0
        ]
      }
    },
    "f0-c0": {
      "n": 90,
      "difference_pp": 4.444444444444445,
      "wins": 14,
      "losses": 10,
      "mcnemar_descriptive": 0.5412561893463135,
      "cell_wins_ties_losses": [
        4,
        3,
        2
      ],
      "cell_sign_descriptive": 0.6875,
      "seed_difference_pp": [
        13.333333333333334,
        10.0,
        -10.0
      ],
      "leave_one_seed_out_pp": [
        0.0,
        1.6666666666666667,
        11.666666666666666
      ],
      "without_task8": {
        "n": 60,
        "difference_pp": 6.666666666666667,
        "wins": 14,
        "losses": 10,
        "mcnemar_descriptive": 0.5412561893463135,
        "cell_wins_ties_losses": [
          4,
          0,
          2
        ],
        "cell_sign_descriptive": 0.6875,
        "seed_difference_pp": [
          20.0,
          15.0,
          -15.0
        ]
      }
    },
    "shuffle-c0": {
      "n": 90,
      "difference_pp": 12.222222222222221,
      "wins": 18,
      "losses": 7,
      "mcnemar_descriptive": 0.043285250663757324,
      "cell_wins_ties_losses": [
        6,
        1,
        2
      ],
      "cell_sign_descriptive": 0.2890625,
      "seed_difference_pp": [
        20.0,
        3.3333333333333335,
        13.333333333333334
      ],
      "leave_one_seed_out_pp": [
        8.333333333333334,
        16.666666666666668,
        11.666666666666666
      ],
      "without_task8": {
        "n": 60,
        "difference_pp": 8.333333333333334,
        "wins": 12,
        "losses": 7,
        "mcnemar_descriptive": 0.359283447265625,
        "cell_wins_ties_losses": [
          4,
          0,
          2
        ],
        "cell_sign_descriptive": 0.6875,
        "seed_difference_pp": [
          10.0,
          5.0,
          10.0
        ]
      }
    },
    "b1-c0": {
      "n": 90,
      "difference_pp": -13.333333333333334,
      "wins": 3,
      "losses": 15,
      "mcnemar_descriptive": 0.007537841796875,
      "cell_wins_ties_losses": [
        1,
        4,
        4
      ],
      "cell_sign_descriptive": 0.375,
      "seed_difference_pp": [
        -23.333333333333332,
        -6.666666666666667,
        -10.0
      ],
      "leave_one_seed_out_pp": [
        -8.333333333333334,
        -16.666666666666668,
        -15.0
      ],
      "without_task8": {
        "n": 60,
        "difference_pp": -20.0,
        "wins": 3,
        "losses": 15,
        "mcnemar_descriptive": 0.007537841796875,
        "cell_wins_ties_losses": [
          1,
          1,
          4
        ],
        "cell_sign_descriptive": 0.375,
        "seed_difference_pp": [
          -35.0,
          -10.0,
          -15.0
        ]
      }
    },
    "f0-shuffle": {
      "n": 90,
      "difference_pp": -7.777777777777778,
      "wins": 12,
      "losses": 19,
      "mcnemar_descriptive": 0.28104151505976915,
      "cell_wins_ties_losses": [
        2,
        2,
        5
      ],
      "cell_sign_descriptive": 0.453125,
      "seed_difference_pp": [
        -6.666666666666667,
        6.666666666666667,
        -23.333333333333332
      ],
      "leave_one_seed_out_pp": [
        -8.333333333333334,
        -15.0,
        0.0
      ],
      "without_task8": {
        "n": 60,
        "difference_pp": -1.6666666666666667,
        "wins": 12,
        "losses": 13,
        "mcnemar_descriptive": 1.0,
        "cell_wins_ties_losses": [
          2,
          1,
          3
        ],
        "cell_sign_descriptive": 1.0,
        "seed_difference_pp": [
          10.0,
          10.0,
          -25.0
        ]
      }
    },
    "c2-f0": {
      "n": 90,
      "difference_pp": 5.555555555555555,
      "wins": 15,
      "losses": 10,
      "mcnemar_descriptive": 0.42435622215270996,
      "cell_wins_ties_losses": [
        3,
        4,
        2
      ],
      "cell_sign_descriptive": 1.0,
      "seed_difference_pp": [
        6.666666666666667,
        6.666666666666667,
        3.3333333333333335
      ],
      "leave_one_seed_out_pp": [
        5.0,
        5.0,
        6.666666666666667
      ],
      "without_task8": {
        "n": 60,
        "difference_pp": 5.0,
        "wins": 13,
        "losses": 10,
        "mcnemar_descriptive": 0.6776394844055176,
        "cell_wins_ties_losses": [
          2,
          2,
          2
        ],
        "cell_sign_descriptive": 1.0,
        "seed_difference_pp": [
          0.0,
          10.0,
          5.0
        ]
      }
    },
    "c1-f0": {
      "n": 90,
      "difference_pp": -1.1111111111111112,
      "wins": 13,
      "losses": 14,
      "mcnemar_descriptive": 1.0,
      "cell_wins_ties_losses": [
        4,
        2,
        3
      ],
      "cell_sign_descriptive": 1.0,
      "seed_difference_pp": [
        -10.0,
        -6.666666666666667,
        13.333333333333334
      ],
      "leave_one_seed_out_pp": [
        3.3333333333333335,
        1.6666666666666667,
        -8.333333333333334
      ],
      "without_task8": {
        "n": 60,
        "difference_pp": -6.666666666666667,
        "wins": 10,
        "losses": 14,
        "mcnemar_descriptive": 0.5412561893463135,
        "cell_wins_ties_losses": [
          2,
          1,
          3
        ],
        "cell_sign_descriptive": 1.0,
        "seed_difference_pp": [
          -25.0,
          -10.0,
          15.0
        ]
      }
    },
    "f0-b1": {
      "n": 90,
      "difference_pp": 17.77777777777778,
      "wins": 20,
      "losses": 4,
      "mcnemar_descriptive": 0.001543879508972168,
      "cell_wins_ties_losses": [
        4,
        4,
        1
      ],
      "cell_sign_descriptive": 0.375,
      "seed_difference_pp": [
        36.666666666666664,
        16.666666666666668,
        0.0
      ],
      "leave_one_seed_out_pp": [
        8.333333333333334,
        18.333333333333332,
        26.666666666666668
      ],
      "without_task8": {
        "n": 60,
        "difference_pp": 26.666666666666668,
        "wins": 20,
        "losses": 4,
        "mcnemar_descriptive": 0.001543879508972168,
        "cell_wins_ties_losses": [
          4,
          1,
          1
        ],
        "cell_sign_descriptive": 0.375,
        "seed_difference_pp": [
          55.0,
          25.0,
          0.0
        ]
      }
    }
  },
  "layout": {
    "c0_host:0": {
      "n": 20,
      "successes": 7,
      "rate": 35.0,
      "wilson_descriptive": [
        18.119182410108206,
        56.714572331476376
      ],
      "stages": [
        70.0,
        65.0,
        65.0,
        35.0
      ],
      "mean_min_distance": 0.048085
    },
    "c0_host:5": {
      "n": 20,
      "successes": 1,
      "rate": 5.0,
      "wilson_descriptive": [
        0.8881448800795402,
        23.613119344674203
      ],
      "stages": [
        30.0,
        30.0,
        20.0,
        5.0
      ],
      "mean_min_distance": 0.06098
    },
    "c0_host:10": {
      "n": 20,
      "successes": 0,
      "rate": 0.0,
      "wilson_descriptive": [
        0.0,
        16.112515805281937
      ],
      "stages": [
        10.0,
        5.0,
        0.0,
        0.0
      ],
      "mean_min_distance": 0.09570000000000001
    },
    "c2_relcoord_concat:0": {
      "n": 20,
      "successes": 12,
      "rate": 60.0,
      "wilson_descriptive": [
        38.65815007622531,
        78.1193467627183
      ],
      "stages": [
        80.0,
        80.0,
        80.0,
        60.0
      ],
      "mean_min_distance": 0.053525
    },
    "c2_relcoord_concat:5": {
      "n": 20,
      "successes": 1,
      "rate": 5.0,
      "wilson_descriptive": [
        0.8881448800795402,
        23.613119344674203
      ],
      "stages": [
        50.0,
        50.0,
        20.0,
        5.0
      ],
      "mean_min_distance": 0.06928999999999999
    },
    "c2_relcoord_concat:10": {
      "n": 20,
      "successes": 0,
      "rate": 0.0,
      "wilson_descriptive": [
        0.0,
        16.112515805281937
      ],
      "stages": [
        5.0,
        0.0,
        0.0,
        0.0
      ],
      "mean_min_distance": 0.10166
    },
    "f0_geometry_decay:0": {
      "n": 20,
      "successes": 12,
      "rate": 60.0,
      "wilson_descriptive": [
        38.65815007622531,
        78.1193467627183
      ],
      "stages": [
        70.0,
        70.0,
        70.0,
        60.0
      ],
      "mean_min_distance": 0.05563
    },
    "f0_geometry_decay:5": {
      "n": 20,
      "successes": 1,
      "rate": 5.0,
      "wilson_descriptive": [
        0.8881448800795402,
        23.613119344674203
      ],
      "stages": [
        15.0,
        15.0,
        5.0,
        5.0
      ],
      "mean_min_distance": 0.075325
    },
    "f0_geometry_decay:10": {
      "n": 20,
      "successes": 0,
      "rate": 0.0,
      "wilson_descriptive": [
        0.0,
        16.112515805281937
      ],
      "stages": [
        10.0,
        10.0,
        0.0,
        0.0
      ],
      "mean_min_distance": 0.09918
    },
    "f0_shuffled_geometry:0": {
      "n": 20,
      "successes": 15,
      "rate": 75.0,
      "wilson_descriptive": [
        53.1299122381256,
        88.81382985923342
      ],
      "stages": [
        85.0,
        85.0,
        85.0,
        75.0
      ],
      "mean_min_distance": 0.050465
    },
    "f0_shuffled_geometry:5": {
      "n": 20,
      "successes": 3,
      "rate": 15.0,
      "wilson_descriptive": [
        5.236874589621659,
        36.041886474075696
      ],
      "stages": [
        55.0,
        55.0,
        20.0,
        15.0
      ],
      "mean_min_distance": 0.06193
    },
    "f0_shuffled_geometry:10": {
      "n": 20,
      "successes": 0,
      "rate": 0.0,
      "wilson_descriptive": [
        0.0,
        16.112515805281937
      ],
      "stages": [
        5.0,
        5.0,
        0.0,
        0.0
      ],
      "mean_min_distance": 0.09367
    }
  },
  "frame": {
    "b0state:0": {
      "n": 10,
      "successes": 4,
      "rate": 40.0,
      "wilson_descriptive": [
        16.818032970623616,
        68.73262302663417
      ],
      "stages": [
        80.0,
        80.0,
        80.0,
        40.0
      ],
      "mean_min_distance": 0.04714
    },
    "b0state:45": {
      "n": 10,
      "successes": 0,
      "rate": 0.0,
      "wilson_descriptive": [
        0.0,
        27.75327998628892
      ],
      "stages": [
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "mean_min_distance": 0.10669999999999999
    },
    "b0state:90": {
      "n": 10,
      "successes": 0,
      "rate": 0.0,
      "wilson_descriptive": [
        0.0,
        27.75327998628892
      ],
      "stages": [
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "mean_min_distance": 0.37138
    },
    "c1state:0": {
      "n": 10,
      "successes": 2,
      "rate": 20.0,
      "wilson_descriptive": [
        5.668215145437519,
        50.983752846335825
      ],
      "stages": [
        20.0,
        20.0,
        20.0,
        20.0
      ],
      "mean_min_distance": 0.07472
    },
    "c1state:45": {
      "n": 10,
      "successes": 0,
      "rate": 0.0,
      "wilson_descriptive": [
        0.0,
        27.75327998628892
      ],
      "stages": [
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "mean_min_distance": 0.20602
    },
    "c1state:90": {
      "n": 10,
      "successes": 0,
      "rate": 0.0,
      "wilson_descriptive": [
        0.0,
        27.75327998628892
      ],
      "stages": [
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "mean_min_distance": 0.31052
    },
    "f1state:0": {
      "n": 10,
      "successes": 7,
      "rate": 70.0,
      "wilson_descriptive": [
        39.677814746114535,
        89.2208732593699
      ],
      "stages": [
        100.0,
        100.0,
        100.0,
        70.0
      ],
      "mean_min_distance": 0.04465
    },
    "f1state:45": {
      "n": 10,
      "successes": 7,
      "rate": 70.0,
      "wilson_descriptive": [
        39.677814746114535,
        89.2208732593699
      ],
      "stages": [
        100.0,
        100.0,
        100.0,
        70.0
      ],
      "mean_min_distance": 0.04515
    },
    "f1state:90": {
      "n": 10,
      "successes": 7,
      "rate": 70.0,
      "wilson_descriptive": [
        39.677814746114535,
        89.2208732593699
      ],
      "stages": [
        100.0,
        100.0,
        100.0,
        70.0
      ],
      "mean_min_distance": 0.04468
    }
  },
  "training": {
    "c0": {
      "final_l1_by_seed": [
        0.2331615835428238,
        0.2304389923810959,
        0.3828428089618683
      ],
      "mean": 0.2821477949619293,
      "sample_sd": 0.08721506469065082,
      "trainable_parameters": [
        6215224,
        6215224,
        6215224
      ]
    },
    "c1": {
      "final_l1_by_seed": [
        0.26509010791778564,
        0.24565233290195465,
        0.2570163607597351
      ],
      "mean": 0.2559196005264918,
      "sample_sd": 0.009765190046713572,
      "trainable_parameters": [
        6217286,
        6217286,
        6217286
      ]
    },
    "c2": {
      "final_l1_by_seed": [
        0.2898924946784973,
        0.23222625255584717,
        0.36258724331855774
      ],
      "mean": 0.2949019968509674,
      "sample_sd": 0.06532471440558209,
      "trainable_parameters": [
        6229560,
        6229560,
        6229560
      ]
    },
    "f0": {
      "final_l1_by_seed": [
        0.21712294220924377,
        0.21743541955947876,
        0.21561643481254578
      ],
      "mean": 0.2167249321937561,
      "sample_sd": 0.0009726177855227018,
      "trainable_parameters": [
        6217258,
        6217258,
        6217258
      ]
    },
    "shuffle": {
      "final_l1_by_seed": [
        0.19825351238250732,
        0.23563794791698456,
        0.2088148444890976
      ],
      "mean": 0.21423543492952982,
      "sample_sd": 0.01927267769667853,
      "trainable_parameters": [
        6217258,
        6217258,
        6217258
      ]
    },
    "b1": {
      "final_l1_by_seed": [
        0.8821914196014404,
        0.2621499001979828,
        0.2578016519546509
      ],
      "mean": 0.46738099058469135,
      "sample_sd": 0.3592429482000878,
      "trainable_parameters": [
        6217258,
        6217258,
        6217258
      ]
    }
  },
  "excluding_clock_seed0": {
    "b1-c0": {
      "n": 60,
      "difference_pp": -8.333333333333334,
      "wins": 3,
      "losses": 8,
      "mcnemar_descriptive": 0.2265625,
      "cell_wins_ties_losses": [
        1,
        3,
        2
      ],
      "cell_sign_descriptive": 1.0,
      "seed_difference_pp": [
        -6.666666666666667,
        -10.0
      ]
    },
    "f0-b1": {
      "n": 60,
      "difference_pp": 8.333333333333334,
      "wins": 9,
      "losses": 4,
      "mcnemar_descriptive": 0.266845703125,
      "cell_wins_ties_losses": [
        2,
        3,
        1
      ],
      "cell_sign_descriptive": 1.0,
      "seed_difference_pp": [
        16.666666666666668,
        0.0
      ]
    }
  }
}


==> anc/supp/figures/architecture.tex.txt <==
\documentclass[tikz,border=4pt]{standalone}
\usepackage[T1]{fontenc}
\usepackage{lmodern,amsmath,amssymb}
\usetikzlibrary{arrows.meta,positioning,calc}
\definecolor{ink}{HTML}{25344A}
\definecolor{learn}{HTML}{DCEEF5}
\definecolor{edgeblue}{HTML}{286780}
\definecolor{fixed}{HTML}{EEF0F3}
\definecolor{gatefill}{HTML}{F7E9D7}
\begin{document}
\begin{tikzpicture}[x=1cm,y=1cm,font=\sffamily\small,text=ink,
 box/.style={draw=ink!65,rounded corners=2pt,align=center,minimum height=.75cm,inner sep=5pt},
 flow/.style={-{Stealth[length=2mm]},semithick,draw=ink},
 geom/.style={flow,draw=edgeblue},
 label/.style={font=\sffamily\scriptsize,align=center}]
\node[box,fill=fixed,minimum width=3cm] (obs) at (1.5,3.4) {Frozen vision tower\\two cameras};
\node[label] at (1.5,2.62) {+ proprioception\\+ previous action};
\node[box,fill=learn,minimum width=2.4cm] (proj) at (5.15,3.4) {Input projection};
\node[box,fill=fixed,minimum width=3.3cm,minimum height=1.25cm] (host) at (9.2,3.4) {Qwen3.5-0.8B\\18 GDN + 6 attention layers\\\textcolor{edgeblue}{trainable rank-16 LoRA}};
\node[box,fill=learn,minimum width=2.65cm] (head) at (13.05,3.4) {Action head\\8-step chunk};
\draw[flow] (obs)--(proj);
\draw[flow] (proj)--(host);
\draw[flow] (host)--(head);
\node[box,fill=fixed,minimum height=.52cm] (lang) at (5.15,4.75) {Task token embeddings};
\draw[flow] (lang.east) -| (host.north);
\node[label,anchor=west,align=left] at (0,4.75) {\textcolor{edgeblue}{Blue: trainable}\\Gray: frozen};
\node[box,text width=2.45cm] (pose) at (1.5,.25) {\mbox{EE / object}\\goal poses};
\node[box,text width=2.45cm] (g) at (5.15,.25) {Invariant $g_t$\\6-d increments};
\node[box,fill=learn,text width=2.45cm,minimum height=.65cm] (c1) at (5.15,1.7) {c1: $6\!\to\!2$ + GELU};
\node[box,text width=2.45cm,minimum height=.65cm] (c2) at (1.5,1.7) {c2: relative state (14-d)};
\node[box,fill=gatefill,minimum width=3.3cm] (gate) at (9.2,.25) {Decay-gate adapter\\$\lambda_{\ell}\tanh(Wg_t+b)$};
\node[box,minimum width=2.65cm] (clock) at (13.05,.25) {b1: token clocks\\6 normalized channels};
\draw[geom] (pose)--(g);
\draw[geom] (g)--(c1);
\draw[geom] (c1)--(proj);
\draw[geom] (pose)--(c2);
\draw[geom] (c2.east) -- ++(.35,0) |- ($(proj.south west)+(0,.13)$);
\draw[geom] (g)--node[label,above]{f0 /\\shuffled}(gate);
\draw[flow] (clock)--node[label,above]{b1}(gate);
\draw[geom] (gate)--node[label,right]{add to decay logit\\in each GDN layer}(host);
\node[label,anchor=north] at (4.5,-.42) {f0-shuffled: permute $g_t$ during training\\correct $g_t$ at evaluation};
\node[label,anchor=north] at (11.1,-.42) {Gate adapter: 2,034 trainable parameters};
\end{tikzpicture}
\end{document}


==> anc/supp/preregistered_ledger_ANONYMIZED.md <==
# 9 小时自主实验 Harness:预注册阶梯与决策规则

**授权窗口:** 2026-08-16 ~02:00–11:00(ControlMaster 12h,SLURM 作业不受过期影响)
**目标:** ICRA 招牌实验(frame-invariance 崩塌图)的第一版真实数据草稿
**纪律:** 每级实验先写通过条件;agent 只依据 results/*.json 决策;所有决策追加到本文件末尾的 LOG;失败如实记录,不得美化。

## 资源约束

- 卡:T4 16GB(campus-gpu,-A ANON-ANON0501 -q campus-gpu);≤2 个并发 GPU 作业(给用户 fr3-* 作业留配额);单作业 ≤2h
- V100S 不可用(cu128 无 sm_70);bigmem A40/H100 不指望排到
- 环境:/SCRATCH envs/feg;数据 LIBERO/libero/datasets/

## 预注册阶梯

| 级 | 实验 | 通过条件(写死) | PASS→ | FAIL→ |
|---|---|---|---|---|
| L0 | B0 overfit(10 demos,proprio→action,job 6107907) | loss_ratio < 1e-2 | L1+L2 并行 | 修接线重交,≤2 次;仍败则记录并停 GPU 线,只做 L2 |
| L1 | F3 overfit(同任务,FEG 参数+头) | loss_ratio < 1e-2 且不慢于 B0 的 3× | L4 | 检查 feg 参数是否有梯度(smoke 已证明会流,疑点在接线);修一次,仍败记录降级:后续只跑 B0/C1-state |
| L2 | object/goal 位姿提取器:env 回放 task0 的 50 demos,缓存位姿 | 旋转正交性 max err <1e-4;位姿有限;50/50 条成功 | L3 | 换 obs 键名/回放 API 重试 ≤2 次;仍败用 states 解析兜底 |
| L3 | loader 升级:真实 object/goal 位姿进 episode,重跑 loader 门 | loader 门 PASS 且 object-relative 通道非退化(std>0) | L4 | 检查 frame 约定(w2c/c2w),修一次 |
| L4 | 配对训练 state-based:B0-state(绝对坐标 concat)vs F1-state(FEG 相对坐标),task0 全 50 demos,各 500 步,seed 0 | 双方 train MSE < 0.05 | L5 | 加步数/调 lr 一次;仍败记录 |
| L5 | 闭环评测:各 20 rollouts,IID init states | 任一条件成功率 > 0(管线级门,不是性能门) | L6 | 检查动作反归一化/控制频率;修一次;仍败记录"闭环未通",转出 L4 训练曲线为交付物 |
| L6 | **崩塌图 v0**:同 checkpoint,世界系旋转 θ∈{0°,15°,30°,60°,90°},各 20 rollouts × 2 条件 | 产出 JSON + 曲线;**期待**(非门):B0 随 θ 下降,F1 平缓 | 落盘 + 取回本地 | — |

## 决策规则(agent 必须遵守)

1. 每次唤醒:先 `squeue` + 读新 results/*.json,再依表决策;无新结果则只延后,不空转提交。
2. 任何代码修改:本地改 → rsync → 重交;commit 到 0.8-Pre(本地),不推送远端。
3. 每级重试上限见表;超限后如实写 FAIL 并走 FAIL 分支,不得反复烧卡。
4. L6 的"期待"不是通过条件:曲线怎样就记录怎样,反向结果也是论文素材(negative result)。
5. 授权最后 1 小时(~10:00 起):不再提交新 GPU 作业;rsync 全部 results/ 回本地;更新本 LOG 与记忆。
6. 状态性数字(成功率、MSE)一律引用落盘文件路径,不引用记忆。

## 运行 LOG(agent 追加,倒序)

(待写入)
- 02:0x L0 attempt1 FAIL(job 6107907):GDN in_proj_qkv 权重 bf16 vs 输入 fp32——transformers 5.9 的 dtype= 参数未完全转换 GDN 层;修复:from_pretrained 后强制 .float()。重交(修复 1/2)。
- 02:1x L0 重交为 job 6107924(.float() 修复);L2 提取器提交为 job 6107927。队列:与用户 fr3-*(2 运行 2 排队)共享 campus-gpu 3 作业上限,预计交替执行。
- 03:0x 队列侦察:用户 fr3-t4 三作业时限 16h/12h/9h,占满同账号 3 运行位(我方 PENDING 原因 QOSMaxJobsPerUserLimit),GPU 线整晚可能被堵。决策:L0 改道 CPU(campus 分区,32 核,150 步),GPU 版继续排队谁先出用谁;装了 mesalib 但 osmesa 渲染仍报 PyOpenGL glGetError,L2 CPU 化暂缓,其 GPU 作业保留。
- 03:2x **L0 PASS**(job 6107974,CPU 32核):MSE 42.356→0.137,loss_ratio 0.00323 < 1e-2(results/b0_overfit_cpu_report.json)。决策:scancel 我方冗余 L0-GPU(6107924);提交 L1 F3-CPU;L2-GPU(6107927)保留排队。
- 03:4x osmesa/EGL CPU 渲染 3 次尝试均失败(mesalib 无 libOSMesa;Mesa EGL+llvmpipe 报 EGLError,vendor 强制无效),按重试纪律放弃 CPU 渲染线;L2 数据等 GPU 槽位(6107927 排队中)。L1 F3-CPU(6107984)状态见下次唤醒。
- 04:0x L1 attempt1 FAIL(6107984):composer 未挂上——pe 模块路径应为 pe.feg.so4(bridge.py 同款),trainer 误用 pe.so4。修复重交(L1 修复额度 1/1 用尽)。
- 04:4x **L1 PASS**(6108035):F3 ratio 0.00320,final MSE 0.126,与 B0 同级(results/l1_f3_overfit_cpu_report.json 待取回)。L4 脚本就绪:b0state(绝对 object/goal 世界坐标)vs f1state(FEG 相对通道),两者均不打补丁,把坐标表示隔离为唯一变量;--pose-json 注入 L2 提取结果;task0 映射 object=akita_black_bowl_1/goal=plate_1(待 bddl 核实)。L2(6107927)仍 PENDING。
- 05:3x **L2 PASS**(登录节点 CPU 免渲染路线:ControlEnv(use_camera_obs=False, has_offscreen_renderer=False),50/50 demos,max_quat_err 2.2e-16;results/l2_task0_object_poses.json)。教训:位姿提取被误绑在渲染上,阻塞 3 小时——GPU 排队死锁时先问"这步真的需要 GPU 吗"。scancel 冗余 6107927。提交 L4 双作业(6108162 b0state / 6108163 f1state,campus CPU,20 demos×300 步,~2.5-3h)。注意:L4 预注册门是 final MSE<0.05,脚本自带 gate 字段用的是 ratio<1e-2,判门以 final_mse 为准。trainer 已加 ckpt 保存供 L5/L6。
- 06:3x L4 attempt1 判门:预注册门 final_mse<0.05 两条件均 FAIL(b0state 0.1036 / f1state 0.0995,results/l4_*_report.json),但 300 步时损失仍在下降,判定欠训。按 FAIL 分支用唯一重试:steps 300→700 重交(~70min)。脚本自带 ratio-gate 显示 PASS 不作数,以预注册门为准。
- 08:2x **终局**:L0 PASS(ratio 0.00323,results/b0_overfit_cpu_report.json)|L1 PASS(ratio 0.00320,results/l1_f3_overfit_cpu_report.json)|L2 PASS(50/50,quat err 2.2e-16,results/l2_task0_object_poses.json.report.json)|L3 隐含通过(真实位姿注入后 loader/训练无验证错误)|**L4 FAIL**(700 步重试后 b0state 0.0841 / f1state 0.0936,均未达预注册门 <0.05;重试额度尽;两条件差 <0.01,在欠收敛区间,不构成任何方向性结论)|L5/L6 未执行(闭环 harness 三组件未经验证,按纪律不盲跑;设计定稿:ControlEnv 免渲染 rollout、b0state 旋绝对坐标 vs f1state 对象系特征理论不变、动作 R 映射、θ∈{0,45,90}° 各 5 rollouts)。反思:0.05 门是在无标定数据时拍的,对 20 demos/300-700 步/CPU 规模偏紧;白天应在 GPU 上以 50 demos×2000 步重定标后再判管线质量。checkpoints 已存 results/l4_*_report.json.ckpt.pt。

## 24h 连续运转追加阶梯(白天段)

| 级 | 实验 | 通过条件 | FAIL→ |
|---|---|---|---|
| L5a | 示教动作回放:set_init_state+逐步执行存储 actions,免渲染 | ≥8/10 demos 报 success(示教本身是成功轨迹) | 查动作缩放/控制器配置,修 2 次 |
| L5b | b0state ckpt 闭环 rollout,IID init,10 eps | 成功率>0(管线门) | 查特征在线重算一致性,修 2 次 |
| L5c=L6 | 崩塌图 v0:θ∈{0,45,90}°×2 条件×10 eps | 产出曲线 JSON(结果不设门) | 记录 |
| L4R | GPU 空时:50 demos×2000 步重定标 b0state/f1state | final_mse<0.05 重验 | 记录真实收敛水平 |
- 13:0x L5b attempt2:特征宽度修复生效(49 维 proprio),闭环跑通但 0-8 集全 fail→预计 0/10,根因=ckpt 欠训(L4 的 0.084 MSE),FAIL 分支并入 L4R:等 2000 步 GPU ckpt 重评。L4R attempt1 OOM(T4 16GB,B=50 无检查点),修复:gradient_checkpointing + expandable_segments,重交。
- 13:3x L5b 终局 0/10(results/l5b_b0state_iid_report.json):闭环管线全通(判成功、特征、动作执行),失败归因=欠训 ckpt,等 L4R。L4R attempt2 仍 OOM:根因=HF gradient checkpointing 在 eval() 下不生效;修复=cuda 分支用 train() 模式(qwen 无 dropout),attempt3 重交。
- 14:1x L4R attempt3 OOM 根因终于定位:ForCausalLM 前向恒算 151k 词表 logits(单笔 7.77GiB),与检查点无关;修复=b0state/f1state 直调 decoder 跳过 lm_head。attempt4 重交(root-cause 修复,非盲试)。
- 17:2x 断连插曲:SSH 会话 ~14h 被服务端过期,Duo 重批后恢复(作业无损)。L4R attempt4 b0state 存活收敛中(step 760/2000,mse 0.086,~4.2 步/分,预计 ~22:00 完成);f1state 等 T4 槽位。决策:不打断,唤醒间隔放宽到 60 分钟。
- 23:1x(用户关机返回后)L4R attempt4 b0state 被 4h 时限杀死(step 1020,mse 0.080 仍在降;报告/ckpt 只在结束写→全损);L6 三作业 DependencyNeverSatisfied;f1state 同轨道注定超时→主动 scancel。修复:trainer 每 200 步周期存 ckpt;时限 4h→10h;全链重建(b0state=6109440,f1state=6109441,L6 rot0/45/90=6109442-44 挂 afterok:6109440)。教训:长训作业时限必须按实测步速推算(4.2 步/分×2000=8h),且中间产物必须周期落盘。预计崩塌图 ~9-10h 后落地。

## 一周冲刺计划(用户指令:7 天实验全清,之后纯写作)

| 天 | 交付 | 门 |
|---|---|---|
| D0(今夜,自动) | L4R+崩塌图 b0state 半边(依赖链已挂) | rot0 成功率>0 |
| D1 | f1state 在线特征→崩塌图双边(state-based 完整版);视觉特征离线缓存管线(冻结视觉塔,每 demo 预计算,存 h5) | 双边曲线落盘;特征缓存 10 任务全量 |
| D2 | 视觉版 trainer(读缓存特征)+B0/F1/C1 三条件单 seed,LIBERO-Spatial 全 10 任务联训 | 训练收敛;IID 闭环成功率>0 |
| D3 | F3(打补丁完整版)加入;评测批(IID+空间 OOD init) | 四条件单 seed 全表 |
| D4-5 | 3 seeds×4 条件(12 run,T4×2+CPU 并行);崩塌图视觉版 | 主表数字齐 |
| D6 | 聚合+Wilson CI+图表冻结;ledger 终审 | 数字冻结,进入写作 |
| 砍掉 | CALVIN、LIBERO-Plus、HAMLET-lite 复刻、ANON Sim(降为 future work/附录) | — |
- 22:3x **理论自检抓到机制级发现**(probe_feature_invariance.py,45° 旋转,真实 demo 数据):translation_left/right 严格不变(1.2e-7/3.0e-8)✅,但 axis_coords 漂移 0.2999 ❌——franka.py:121 的 axis[0:3]=世界系绝对 EE 位置(R3_world,GeoSem 寻址设计使然),product_coord[0:3] 同样含世界通道。论文材料:相对通道(不变性)与世界通道(记忆寻址)的设计张力是真实机制问题。实验层修复:f1state 特征改为纯不变通道(丢 axis[0:3],in_dim 73→70),训练/评测两侧同步,赶在 6109441 启动前生效。核心算法代码未动(P0 审查范围)。
- 00:2x f1state 抢到 A40 开跑(6109711,~2h);b0state T4 step 660/2000(mse 0.0868)。预计时序反转:f1 崩塌图先出(~04:00),b0 后出(~07:00)。viscacheA40 仍等第三运行位。
- 03:0x f1state 2000 步收官 final_mse=0.0667(0.05 门仍未达,较 700 步 0.094 显著改善;闭环照跑)。L6f rot0/45/90 三作业 RUNNING(CPU)。按用户指令 A40 不留空:seed-1 训练对入队(6110536 b0state-s1 / 6110537 f1state-s1)。trainer 已加 --seed。
- 04:0x **根因判决(用户驳回加步数方案后诊断)**:三角探针(results/bc_diagnosis_f1state.json)→ ①train/eval 模式无差(双 0.0612,假设排除);②真凶=action.py 米制限幅(translation_m=0.05)套在 LIBERO 归一化 ±1 动作上,位置通道压扁 19×,策略学成"几乎不动"→任何角度 0/10;③次要:eval 漏 timestamp_s、事件分段离线/在线口径。修复:libero_data 绕过米制 clamp(核心契约不动,真机语义仍对)、eval 补 timestamp。作废:T4 b0state(6109440)及其下游三作业已 scancel,旧 l4r/l6f 报告标记 invalid(动作空间错误)。重建:b0=6110708、f1=新交,崩塌图 ×6 重新挂依赖。教训写进论文附录素材:数据集动作单位契约必须显式校验,静态门(G0-G5)抓不住语义错位,闭环才暴露。
- 05:0x 调度反转:seed-1 对(6110536/37)先抢到 A40 双卡并行(同样继承动作修复,有效);seed-0 重训对(6110708/11)排后。为其加挂 s1 崩塌三件套 ×2(共 12 个崩塌作业,双 seed 曲线)。视觉缓存校验 PASS:10 任务 h5,[T,768]×双相机,mean_abs 4.47。下一开发项:视觉版 trainer(--vision-cache)+C1(等参坐标 MLP)。
- 07:3x s1 崩塌 v1(动作修复后):f1 三角度与 b0 45/90 全 0/10(b0-rot0 在跑)。诊断 v2(bc_diagnosis_f1state_v2.json):prev_a dev=0 ✓、mse_train_feats 0.085≈训练 0.091 ✓、online 0.179(event 通道残余)。判决:主凶=每步 ~14% 误差×200 步自回归复合+容量不足(b0 干净特征也全败佐证)。结构三件套上线:chunk=8 动作分块、prev_a 噪声 0.05、MLP 头(512);撤 seed-0 旧配方链,新链 b0c=6111427/f1c=6111428(A40)→ l6c 崩塌×6。event 通道口径修复排下轮(只影响 f1)。
- 10:2x **崩塌图 v2 判决(chunk 配方,l6c_*)**:b0state 4/10@0°→0/10@45°/90°(绝对坐标崩塌,理论证实);f1state 7/10@0°(项目最高闭环成功率),其 45/90 归零经诊断为 eval 记账错误——不变特征策略的动作已在真实系,不应回旋(只有被旋转观测的 b0/c1 需要 R.T 回映射);已修复并重跑 f1 45/90(6112234/35)。诚实注记:坐标重标记下 f1 平线是构造性的(特征逐位不变);经验内容=b0 崩塌 + f1 IID 7/10>b0 4/10;更强检验=物理布局变化(LIBERO-Spatial 多任务,D2)。D2 解锁:b0vis/f1vis/c1state 训练已提交 A40(l4v_*)。
- 11:3x **崩塌图 v2 终稿(招牌实验闭环)**:b0state 4/10→0/10→0/10,f1state 7/10→7/10→8/10(θ=0/45/90°;l6c_*_report.json)。理论形态完整呈现:绝对坐标崩塌、FEG 相对平线。注记:f1 平线在坐标重标记协议下有构造性成分,论文措辞如实;物理布局 OOD(LIBERO-Spatial 多任务)是下一层证据。教训:sbatch 输出被 grep 过滤导致 D2 三训练静默未提交(sed 生成空文件),已 heredoc 重写并确认入队(6112499-501,b0vis/f1vis/c1state)。规则新增:所有 sbatch 必须回读 job id 验证。
- 14:0x L2 全任务 PASS(10/10,l2_task{0..9}_object_poses.json)。bddl 目标映射:10 任务全部 akita_black_bowl_1→plate_1(Spatial 套件只变位置不变身份,映射零成本泛化;results/spatial_task_object_goal_map.json)。10 任务地基齐:位姿×10+映射+视觉缓存×10。待 A40:l4v 三训练仍 PENDING(与用户 icra-a40-select-cp1 竞位)。下一开发:多任务 loader(多 hdf5 聚合)+视觉 eval 渲染模式。
- 17:0x b0vis 上 T4 开跑(6113267,step 240,vision chunk-loss 从 ~1.16 收敛中,T4 速率 ~4 步/分,ETA ~01:00);撤 A40 冗余孪生 6112499,补交 c1state-T4=6113576。A40 侧 f1vis/c1state 双轨保留竞速。C1 崩塌三件套改挂:注意其依赖是 A40 的 6112501,若 T4 版先出需手动补链(下轮检查)。

## 8.25 重启(距截稿 21 天)
- 空窗尸检:8.18 提交的关键链(c1/f1vis/b0vis+C1 崩塌)整周 PENDING——根因=A40 节点 ilpa1209 DRAINED 停机维护,作业绑死 A40 分区;本地与远端 git 一周无新提交(ANON 侧无动作)。教训:长挂作业必须双分区提交或加 --partition 列表。
- 改道:全链转 T4(c1-T4=6138909→C1 崩塌 6138911-13;f1vis-T4=6138910);b0vis 用 step1600 救援 ckpt 直接做视觉闭环首评(l6v_b0vis_rot0=6138914,--vision 渲染模式首跑)。T4 上训练 ~8h,C1 判决预计今晚;视觉评测 ~2h。
- 时间重排:实验必须 8/29 前收口(C1 判决→视觉闭环→多任务 4 条件→3 seeds 聚合),9/1 起纯写作 14 天。CALVIN/LIBERO-Plus 维持砍除。
- 20:0x 视觉首评 0/10(l6v_b0vis_rot0,救援 ckpt@1600):管线全通(渲染/在线塔/拼接无错)。翻转假设证伪(flip probe:corr_direct 0.9713 vs flipud 0.1698,渲染帧=数据集帧)。归因=欠训(state 版经验 0.084→0/10)。决策:b0vis 完整重训补交 T4,视觉线以 2000 步 ckpt 终判;f1vis 排队中;c1state step~700/2000。

## 8.27 P1 任务执行(按 2026-08-27 AUDIT_AND_4PERSON_PLAN)
- **C1 判决(过夜落盘)**:c1state 2/10@0°→0/10@45°→0/10@90°(l6c_c1state_rot*)。三条件矩阵闭合:等参 MLP 既不防崩塌、IID 还最差(2<4<7)——"相对几何必须"的因果链完整。
- 视觉训练收敛差(f1vis 0.264/b0vis 0.295):诊断=视觉特征尺度失衡(mean_abs 4.5 vs proprio 0.1);修复=VISION_SCALE 0.22 进共用构建器。
- P1 地基三件落地(39f1ace/a74198b):①policy_features.py 共用特征构建器(训练/评测同源,根治口径漂移 bug 类);②逐 episode JSONL;③split manifest(35/5/10×10 任务,SHA256)+ 两侧 held-out 接线;trainer 加 minibatch(--batch-size)。
- P1 四条件同预算 pilot 上膛:b0(host_only)/c1state(abscoord_mlp)/f1state(relcoord_concat)/f3(F 族代表,F0 严格版留待 P0 界定)×10 任务联训×35 train demos×3000 步×batch32×seed0,T4(6147760-63)。f3 的闭环评测支持尚缺(eval 不含 patch 路径),下一开发项。
- 8.27 晚 P0 PR#4 审查(F0 physical-geometry decay,Path A off):本地 12/12 测试通过;机制设计佳(零初始化 λ 防双零死锁、有效性掩码拒绝缺失位姿、动作直通不过米制 clamp、自带 F0_shuffled 因果对照)。已发 4 点审查意见(PR#4 评论):①需 rebase 到 35ae5c0(trainer 10 处冲突,建议采纳 policy_features 单一装配点);②按计划 §7 边界建议拆分 world_pe(可即合)与 trainer 改写;③forward 逐层 isfinite 全量同步的性能 nit;④**阻塞性疑问:ContextVar 在 autograd 引擎线程的 backward 重算中不保证可见——若静默 None,F0 在梯度检查点(T4 标准配置)下退化为 no-op prior**,需 CUDA 上验证或改闭包捕获。当前 P1 pilot(6147760-63)继续跑作协议验证;PR 合并后按规范条件名重跑主表。
- 8.28 凌晨 **PR#4 阻塞 bug 实锤**(本机 4070 实测,probe_contextvar_recompute.py):CUDA 非重入 checkpoint 重算跑在 autograd 引擎线程(Dummy-1),ContextVar 不可见→select_geometry_context 返回 None→F0 prior 在梯度检查点(T4 标准配置)下静默 no-op。CPU 测试(MainThread 重算)原理上抓不到。已发 CHANGES_REQUESTED 正式审查+两个修复方案(checkpoint context_fn 重进上下文 / hook 闭包捕获兜底)。P0 修复后即跑其 checklist 的真权重 smoke+held-out task0 pilot。P1 四条件 pilot 仍排 T4(Priority)。
- 8.28 早 PR#4 再审(c01b3d5):①ContextVar 修复 CUDA 实测生效(context_fn 路径重算线程 True);②37/37 测试过,P1 功能在 merge 中存活;③**新发现**:真权重 identity smoke delta=4.87e-4(补丁动作本身在 path_a=False 下非逐位;F0 几何路径本身精确 no-op——两 delta 相等佐证)。已发处置选项(逐位复用原生 rope fn / 契约写明容差)。merged 树 smoke 重跑=6148034。P1 四 pilot 等 A40 释放(completing 拖长)。
- 8.28 上午 漂移根因定位(逐层二分,本机真权重):GDN 18 层逐位 0 ✓;漂移入口=首个 full_attention 层(5.3e-6,重实现注意力的浮点序),放大至 logits 7e-4,argmax 不变。最优修复已提交 PR:path_a=False 时跳过包裹 full-attn 层→构造性逐位精确。等 ANON 落地任一处置即 approve+合并+主表。
- 8.28 午 PR#4 已合并(b98e7d4,含 skip-wrap 修复+libero_data 掩码升级+规范条件整合进 policy_features 双命名兼容),合并后 37/37 测试过。**PR#5 已开**:主表算力运行手册(6 规范条件×3 seeds,2.5h 可续段,SLURM/裸机双模式,eval 链+聚合+预注册门全含),指派 ANON 在其算力上执行;ANON A40/T4+本机 4070 为第二车道。在飞:集群 pilot 首段 f1state T4 跑中,本机 4070 f1state 训练中(step0 mse 8.55,4.6GB/8GB)。
- 8.28 下午 算力移交:暂停本机 4070(f1state ckpt@step400 保留可续)与集群全部 pilot 段;主力=ANON 5090(PR#5 runbook+data-v0.8-poses release+完整 prompt 已交付,18 runs ≈1 天);评测/聚合留 ANON。待 ANON 回传 mt_* 后:held-out 评测链×3 角度×因果对照→MATRIX 终表。

## 8.29-30 失败分析→recipe v2(文献驱动)
- 根因判定:①欠训实锤(损失 3000 步仍稳降,从未进实测成功区 ≤0.045);②文献判定容量瓶颈(冻结 LM+线性探针无操控先例;标准=LM 上 LoRA ~8M,OpenVLA-OFT/2410.01220);③chunking 弱配置(K=8 开环 vs ACT K~100+时间集成)。
- recipe v2 落地:共享 LoRA(rank16 零初始化钩子式,训练/评测/续训三侧同源)+L1(OFT)+--snapshot-every 步戳快照(事后 val 选优)+时间集成 eval(--ensemble,A/B 在队)。
- **ultracode 对抗审查(21 agents)确认 17 项缺陷并全部修复**,关键:LoRA 目标集剔除 GDN 衰减投影(in_proj_a/ba)保 F0 对比纯度;resume 死代码守卫前置;loss_type/alpha/targets 全持久化。commit 链见 git log。
- v2 试点上膛:c2+c0 seed0(6156081/82,H100,4000 步)。判据:训练损失进成功区 + held-out 成功率显著抬升→铺全矩阵 v2。
- 8.30 P2 线:①协议清单落盘(LIBERO 8f1084e,双 baseline SHA 逐位验证);②ckpt 下载后台;③**F1/F2 审计判决 NO-GO**(工作流 4-agent,证据在 docs/current/2026-08-30_F1F2_FEASIBILITY_AUDIT.json):训练时 HF 检查点层剥离 cache、cache 写入截断 BPTT、Spin(4) 表示契约未建立——三重结构阻断,9/2 不可达。论文:F1/F2=future work,机制条件=F0;c2 不冒充 F1。副产品:推理时 transport 合法(eval-time 干预可演示)、eval 可改缓存逐步解码提速。
- 8.30 深夜 v2.1 全栈重审:①本地 CPU 实跑 v2.1 全旗标(F0、c1+vision 两条特殊路径)端到端通过=配方认证;②eval 自链脚本逐行核对无转义地雷;③发现 attach_lora(528)先于 _make_patch(561)与审查语境相反,分析判定无害(衰减投影已剔除、双 no-op 组合)记录不改;④集群 smoke 缺 v2.1 旗标的缺口由本地实跑覆盖,不撤队列(afterany 误触发风险>收益)。判定:DAG 放行。
- 8.31 凌晨 假设检索判定(用户三猜想 vs 文献+内部证据):H1 规模(0.8B 太小)证伪为硬瓶颈——MiniVLA(0.5B 骨干)82% LIBERO-90 反超 7B OpenVLA、LLaVA-VLA-0.5B≈7B、RD-VLA 0.5B 93%;H2 训练死板证实(小模型全微调,冻结探针无先例;v2.1 在轨);H3 GDN 有损压缩方向有据(MQAR 下 DeltaNet 族高负载崩、GDN-2 指门控干扰痛点)但三重缓解:3:1 混合每 4 层无损检索、horizon 短、同宿主单任务 7/10 反例。排序:主因仍是训练制度+信息瓶颈。论文彩蛋:F0 恰在 GDN 最敏感的门上做几何条件化。future work:GDN-2 解耦擦写、注意力比例。
- 8.31 **范围决策(用户拍板):10 任务联训 → 3 任务联训**。依据:全零根源=容量被十任务挤爆;单任务已证可行(7/7/8);3 任务 105 集 ×3000 步 = 914 epochs 深训(十任务仅 274)。**预注册任务选择:task 0/4/8**(既有评测三元组+字典序均匀,先声明后出数)。撤销 10 任务 v2.1 全部 15 cell,提交 mtv3 15-cell(v2.1 配方:LoRA16+L1+事件加权+快照;子集经 symlink 重映射,pose 索引对齐已验)→ 评测自链 3 任务 held-out。10 任务 DAG 脚本保留,3 任务判决后视情况复权。论文措辞:3 任务联训损失广度说服力但因果论证无损,主张本就是因果比较非刷榜。
- 8.31 晚 PR#9(ANON 提交,此前误记 ANON)合入:cosine LR+warmup、--clip-grad、launcher 默认 v2.1、maintable_v4 目录。新旗标默认关闭→集群同步合并版代码,排队 mtv3 语义不变(单一代码版本)。5090 侧结果未至;maintable_v4 空。备选:mtv3 判决后可 A/B cosine+clip 作为 v2.2 增量。
- 8.30 凌晨(ANON 侧,更正:PR#9 为 ANON 提交)队列手术加速 m3 链:①scancel 17 个范围决策前的旧 10 任务作业+旧配方评测(6155350-59/6156044/6155534-38/6155949-51),不再与 m3 抢位;②vs-smoke 降 3 核+25min 时限(backfill 友好);③m3 15 格降 6 核;④**m3 依赖解除**(afterany 冒烟仅信息性,配方已本地认证——ledger 8.30 v2.1 复审自述),15 格直接进 Priority 队列;⑤v2 十任务试点 Nice=5000 降权。debug/campus-gpu QOS 分流均被配额拒(记录)。未动:运行中作业、rb 基线、debug 车道 mtH-f0_shuffled s1。
- 8.30 凌晨 **崩塌三件套分阶段重评落盘**(results/staged_trio/,PR#9 新计分,协议与 l6c 逐位一致):成功率复现 b0 4/0/0、c1 2/0/0、f1 7/7/7(原 90° 为 8,差 1 集待查 eval 代码路径 diff)。**机制新证据**:b0 旋转下 0% reach——手臂驶向记忆中的旧位置,最近 EE-物距离随角度增长(0.047→0.107→0.371m,合 2sin(φ/2) 位移标度);f1 全角度 100% reach/grasp/transport,3 败全在末段放置(不变性完全解决空间问题,残差=操作能力)。论文图 1 可升级为阶段分解版。
- 8.31 晚 m3 首轮 15 格 2 秒全灭验尸:smoke 实际全成功(报告+ckpt 落盘),但 trainer 在 20 步下 ratio 门 FAIL→非零退出→我的 gate 接线误写 FAIL→依赖解除后的 m3 撞 gate 检查 exit 3。修复:gate 改按任务书 §6 判据(报告存在+final_mse 有限)重写全 PASS;15 格重交(6159382-96),训练尾加 || true(ratio FAIL 仍属完成结果,§7)。教训:smoke gate 永远不得复用训练的科学门做基建判据——这正是任务书 §6 明文,执行时被我接错。
- 8.31 **mtv3 训练表 15/15 完成**(3 任务联训+视觉+v2.1 配方,L1 量纲,results/maintable_vision_v1/train3/):
  f0_shuffled 0.2142±0.0193 | **f0_geometry_decay 0.2167±0.0010** | c1_coord_mlp 0.2559±0.0098 | c0_host 0.2821±0.0872 | c2_relcoord_concat 0.2949±0.0653
  读数三点:①两个 F0 变体(打补丁走 GDN 衰减通路)拟合优于全部 concat 条件——通路带来优化收益;②**F0-correct 的 seed 方差比其他条件小 20-90 倍(sd 0.001)**,近确定性收敛,是 correct vs shuffled 的首个差异信号;③shuffled 拟合同样好→**几何因果不能从拟合读出,必须靠闭环**(与 8.31 "ANON 全 PASS vs 我全 0" 同一教训);④c2 拟合最差:输入拼接通路在此规模未被有效利用。15 个评测作业已自链入队(3 任务×10 集/格),头条判决待闭环。
- 8.31 **闭环首捷**:m3E_c0_host_s0_t0 = **3/10** held-out(3 任务联训+视觉+v2.1 配方)。对比同协议十任务 state-only 全表 0/90 → 配方换代跨过悬崖线,入场券达成。注意 c0_host 在视觉表中并非盲基线(含冻结视觉特征),故 30% 是"无几何"的地板,几何条件需在此之上分离。Wilson 95% CI [0.11,0.60](n=10)极宽,结论待 45 格齐。评测改按任务拆分(45 作业×40min)提高 backfill;12 格评测此前被账号内他方 scancel,已全部重交。
- 8.31 **seed0 三方对比完整**(逐任务配对,held-out):c0_host 7/30(23%)| c2_relcoord 13/30(43%,t0/t4/t8=6/5/2)| f0_geometry 11/30(37%,6/5/0)。①几何 > 无几何在 t0/t4 逐任务成立,总量近翻倍——第一层主张站住;②F0 vs C2 目前 C2 略胜,差异全在 t8 单格(2 vs 0),噪声内不可判;③seed 方差大(c0 s0=3/4/0 vs s1=7/0/0,总分同为 7/30)——单 seed 不可信,须 3 seed 齐。12/45 格完成,已把 c2/f0 的 seed1/2 六格提到队首。
- 8.31 深夜 **视觉主表 41/54 格,判决转负**:c0 22/90(24.4%,CI[16.7,34.2])| c2 31/90(34.4%,[25.4,44.7])| f0 26/90(28.9%,[20.5,39.0])| **f0_shuffled 13/30(43.3%,seed0 单格,高于 f0 正确几何)** | b1_clock 11/90(12.2%,[7.0,20.6])。判读:①**因果开关目前失败**——错几何 ≥ 正确几何,F0 增益暂不能归因于几何,更像"物理尺度扰动"的正则化效应;②c0/c2/f0 CI 大面积重叠,seed 方差巨大(c2/f0 第三 seed 双双塌到 6、5/30),n=90 撑不起分离;③**唯一近显著对比 f0 vs b1**(同衰减门接口,物理几何 vs token 时钟,28.9% vs 12.2%,CI 几乎不重叠)——但被 shuffled 结果削弱。f0_shuffled seed1/2 六格已提队首,是最终判据。
- 8.31 **视觉主表 54/54 终审(3 seeds×3 任务×10 held-out 集/条件=90)**:f0_shuffled 36.7%[27.4,47.0] > c2 34.4%[25.4,44.7] > f0 28.9%[20.5,39.0] > c1 27.8% > c0 24.4%[16.7,34.2] >> b1_clock 11.1%[6.1,19.3]。配对 McNemar:**f0 vs b1 18-2 p=0.0004 显著**;c2 vs c0 19-10 p=0.136 趋势;**f0 vs f0_shuffled 11-18 p=0.265(方向与假设相反)**;c2 vs f0 17-12 p=0.458。**结论:几何正确性在 0.8B/3 任务规模下无任务级因果效应(预注册因果门 FAIL)**;唯一显著结果=衰减门对条件信号极度敏感(token 时钟灾难性:11% 低于无几何基线 24%,连 reach 都只有 31% vs 56%),物理几何则无害。论文主张按预注册降级分支处理。
- 8.31 **文献重定位 + 补测**:三篇检索(Qwen-VLA 状态输入消融 ≤1.3pp、3D/规范系表示收益集中在视角 OOD、噪声注入正则化)把我们的 IID 负结果解释为**已知现象**而非失败。论文主张改为"注入位置 > 几何内容,且几何的价值在坐标系/视角变化下才显现"。新增 --camera-shift-deg(robosuite CameraMover 绕世界 z 旋转 agentview,几何通道构造上与相机无关),提交 24 格视角 OOD 评测(c0/c1/c2/f0 × 3 seeds × t0/t4 × 20°),用**已有 checkpoint 零重训**补齐 IID-vs-OOD 的 2×2。
- 9.01 **ANON 交付 5090 无视觉全表**(results/maintable v3/,18 格=6 条件×3 seeds,原冻结配方 L2/无 LoRA/3000 步/350 集/10 任务/语言开):训练拟合均值 c2 0.0731 < f0_shuffled 0.0852 < f0 0.0864 < c1 0.0869 < c0 0.0872 < b1 0.0881。仅训练拟合,无闭环;按任务书定位为 appendix/mechanism evidence。与我方视觉表(v2.1 配方)对照:配方不同导致拟合排序不同(视觉表 f0 最优、此表 c2 最优),再次印证拟合不可代替闭环。
- 9.03 **审稿自查发现两处必须修正**:①配对统计此前用松散配对(按 task/episode 列表 zip),改为精确 (seed,task,episode) 配对后数字变化:c2 vs c0 16–7 p=0.093(原 19–10/0.136);f0 vs b1 20–4 p=0.0015(原 18–2/0.0004);f0 vs shuffled 12–19 p=0.28;**shuffled vs c0 18–7 p=0.043(唯一显著超基线者,强化噪声正则解读)**。②**b1 seed0 训练未收敛**(fit 0.882 vs 0.26),其 0/30 闭环混入了优化失败;剔除后 f0 vs b1 9–4 p=0.27、b1 16.7% vs c0 25%。论文 §3.2 改写为"去稳定化"框架(1/3 seed 发散 + 其余落后基线,p 值两版并报),摘要/贡献/表 1/附录 B 同步。官方 neurips_2026.sty 已装(GitHub 镜像),脚注改为 SLM-Agents workshop,引用 12 条全解析,内容 4.1 页(长文限 6)。
- 9.03 晚 **按 ANON 六点审稿意见修订 v4**:①主线改为 content vs pathway,删除不存在的 positional 第三入口,"dominates"→"content-sensitive";pathway 对比用已有 c2 vs f0(15–10,p=0.42,3/4/2 cells)如实报"匹配内容下通路无差异";②摘要统计归属改写(geometry-gate vs clock-gate 20–4 / clock-gate vs vision-only 3–15 分别标明);③新增 Eq.(1) 衰减门条件化方程、6 维 g_t 定义、shuffle 单位、视觉编码器、条件矩阵表(可训参数 6.215M–6.230M,差 0.25%;F0 先验 113/层×18=2,034 与差值精确吻合)、per-cell 表 + cell 级符号检验、嵌套/独立性声明(p 值降为描述性,0.043 去粗);④"We release"改为随稿附匿名补充材料(supplementary_anonymized.zip:匿名 ledger + 540+90 条逐集记录 + 划分清单 + 复算脚本,0 处身份字符串);⑤"∼9M"修正为 ≈6.2M(实测 6,217,258)。正文 5 页(长文限 6),7 页含参考文献与附录。
- 9.05 **5090 布局 OOD 交付(ANON,24 格=4 条件×seed0×task 0/4×0/5/10 cm,论文同一 ckpt)**:0 cm 复现 IID(c0 完全一致 3/4;c2/f0/shuffled 各格差 1–4,跨机器 sim 非确定性需在 limitations 注明);**5 cm 位移下所有条件塌至 ≤3/20,10 cm 全部 0/20**;reach 从 70–85% 掉到 5–15%(10 cm);最小 EE–物距离均值 0.052→0.067→0.098 m(≈位移量)= **驶向记忆布局位置**,与坐标系重标记同一失败签名,且视觉在场、几何通路/内容均不改变。配对(5+10 cm):f0 vs shuffled 0–2、c2 vs c0 1–1——**几何条件化不带来布局外推**。结论:Finding 3 的鲁棒性是表示层不变性的构造性结果,不延伸到布局外推;与 Finding 1 一致(内容冗余 → OOD 亦无收益)。摘要 JSON 缺 perturb_object_cm 字段(逐集行有),camera-ready 修。


==> anc/supp/records/frame_relabeling/mtS_b0state_rot0.json.episodes.jsonl <==
{"episode_id": "demo_0", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 99, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.047, "max_object_lift": 0.1284, "min_object_goal_xy_dist": 0.0173}
{"episode_id": "demo_1", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 90, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0442, "max_object_lift": 0.1262, "min_object_goal_xy_dist": 0.0087}
{"episode_id": "demo_10", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0491, "max_object_lift": 0.1363, "min_object_goal_xy_dist": 0.0423}
{"episode_id": "demo_11", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0417, "max_object_lift": 0.1284, "min_object_goal_xy_dist": 0.0128}
{"episode_id": "demo_12", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0468, "max_object_lift": 0.1147, "min_object_goal_xy_dist": 0.0336}
{"episode_id": "demo_13", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 79, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0499, "max_object_lift": 0.1123, "min_object_goal_xy_dist": 0.0029}
{"episode_id": "demo_14", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 87, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0426, "max_object_lift": 0.126, "min_object_goal_xy_dist": 0.0035}
{"episode_id": "demo_15", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0409, "max_object_lift": 0.1244, "min_object_goal_xy_dist": 0.0096}
{"episode_id": "demo_16", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0573, "max_object_lift": 0.1437, "min_object_goal_xy_dist": null}
{"episode_id": "demo_17", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0519, "max_object_lift": 0.1154, "min_object_goal_xy_dist": null}


==> anc/supp/records/frame_relabeling/mtS_b0state_rot45.json.episodes.jsonl <==
{"episode_id": "demo_0", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0972, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_1", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0888, "max_object_lift": 0.0142, "min_object_goal_xy_dist": null}
{"episode_id": "demo_10", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1107, "max_object_lift": 0.0082, "min_object_goal_xy_dist": null}
{"episode_id": "demo_11", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1008, "max_object_lift": 0.003, "min_object_goal_xy_dist": null}
{"episode_id": "demo_12", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1253, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_13", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0687, "max_object_lift": 0.0288, "min_object_goal_xy_dist": null}
{"episode_id": "demo_14", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0759, "max_object_lift": 0.0015, "min_object_goal_xy_dist": null}
{"episode_id": "demo_15", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1086, "max_object_lift": 0.0021, "min_object_goal_xy_dist": null}
{"episode_id": "demo_16", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2225, "max_object_lift": 0.0001, "min_object_goal_xy_dist": null}
{"episode_id": "demo_17", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0685, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/frame_relabeling/mtS_b0state_rot90.json.episodes.jsonl <==
{"episode_id": "demo_0", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3822, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_1", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3529, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_10", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3861, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_11", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3684, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_12", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3722, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_13", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3637, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_14", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3778, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_15", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3684, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_16", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3774, "max_object_lift": 0.0001, "min_object_goal_xy_dist": null}
{"episode_id": "demo_17", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_concat", "feature_condition": "b0state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3647, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/frame_relabeling/mtS_c1state_rot0.json.episodes.jsonl <==
{"episode_id": "demo_0", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 78, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.057, "max_object_lift": 0.1117, "min_object_goal_xy_dist": null}
{"episode_id": "demo_1", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0755, "max_object_lift": 0.0071, "min_object_goal_xy_dist": null}
{"episode_id": "demo_10", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 79, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0532, "max_object_lift": 0.0968, "min_object_goal_xy_dist": null}
{"episode_id": "demo_11", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0764, "max_object_lift": 0.0094, "min_object_goal_xy_dist": null}
{"episode_id": "demo_12", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0829, "max_object_lift": 0.0044, "min_object_goal_xy_dist": null}
{"episode_id": "demo_13", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0795, "max_object_lift": 0.0013, "min_object_goal_xy_dist": null}
{"episode_id": "demo_14", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0786, "max_object_lift": 0.0629, "min_object_goal_xy_dist": null}
{"episode_id": "demo_15", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0833, "max_object_lift": 0.0094, "min_object_goal_xy_dist": null}
{"episode_id": "demo_16", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.076, "max_object_lift": 0.0064, "min_object_goal_xy_dist": null}
{"episode_id": "demo_17", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0848, "max_object_lift": 0.0056, "min_object_goal_xy_dist": null}


==> anc/supp/records/frame_relabeling/mtS_c1state_rot45.json.episodes.jsonl <==
{"episode_id": "demo_0", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1859, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_1", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1911, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_10", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2256, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_11", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2104, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_12", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1997, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_13", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2093, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_14", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1743, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_15", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2704, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_16", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2079, "max_object_lift": 0.0001, "min_object_goal_xy_dist": null}
{"episode_id": "demo_17", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1856, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/frame_relabeling/mtS_c1state_rot90.json.episodes.jsonl <==
{"episode_id": "demo_0", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3285, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_1", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3529, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_10", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3398, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_11", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3694, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_12", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2909, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_13", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2932, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_14", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2695, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_15", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.37, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_16", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2671, "max_object_lift": 0.0001, "min_object_goal_xy_dist": null}
{"episode_id": "demo_17", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "legacy_abscoord_mlp", "feature_condition": "c1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2239, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/frame_relabeling/mtS_f1state_rot0.json.episodes.jsonl <==
{"episode_id": "demo_0", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 80, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0462, "max_object_lift": 0.092, "min_object_goal_xy_dist": 0.0195}
{"episode_id": "demo_1", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 76, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0336, "max_object_lift": 0.083, "min_object_goal_xy_dist": 0.0126}
{"episode_id": "demo_10", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0462, "max_object_lift": 0.1057, "min_object_goal_xy_dist": 0.0396}
{"episode_id": "demo_11", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0355, "max_object_lift": 0.0974, "min_object_goal_xy_dist": 0.0376}
{"episode_id": "demo_12", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 82, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0455, "max_object_lift": 0.0973, "min_object_goal_xy_dist": 0.0257}
{"episode_id": "demo_13", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 88, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.048, "max_object_lift": 0.0613, "min_object_goal_xy_dist": 0.0307}
{"episode_id": "demo_14", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 84, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0504, "max_object_lift": 0.1317, "min_object_goal_xy_dist": null}
{"episode_id": "demo_15", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0445, "max_object_lift": 0.1909, "min_object_goal_xy_dist": 0.0168}
{"episode_id": "demo_16", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 121, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0463, "max_object_lift": 0.0721, "min_object_goal_xy_dist": 0.0302}
{"episode_id": "demo_17", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 77, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0503, "max_object_lift": 0.0913, "min_object_goal_xy_dist": null}


==> anc/supp/records/frame_relabeling/mtS_f1state_rot45.json.episodes.jsonl <==
{"episode_id": "demo_0", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": true, "steps": 80, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0462, "max_object_lift": 0.092, "min_object_goal_xy_dist": 0.0195}
{"episode_id": "demo_1", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": true, "steps": 76, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0336, "max_object_lift": 0.083, "min_object_goal_xy_dist": 0.0126}
{"episode_id": "demo_10", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.046, "max_object_lift": 0.1068, "min_object_goal_xy_dist": 0.0339}
{"episode_id": "demo_11", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0355, "max_object_lift": 0.0975, "min_object_goal_xy_dist": 0.0389}
{"episode_id": "demo_12", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0455, "max_object_lift": 0.0973, "min_object_goal_xy_dist": 0.0266}
{"episode_id": "demo_13", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": true, "steps": 129, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0533, "max_object_lift": 0.0529, "min_object_goal_xy_dist": null}
{"episode_id": "demo_14", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": true, "steps": 84, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0504, "max_object_lift": 0.1317, "min_object_goal_xy_dist": null}
{"episode_id": "demo_15", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0445, "max_object_lift": 0.1169, "min_object_goal_xy_dist": 0.0153}
{"episode_id": "demo_16", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": true, "steps": 122, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0463, "max_object_lift": 0.0721, "min_object_goal_xy_dist": 0.03}
{"episode_id": "demo_17", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 45.0, "success": true, "steps": 77, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0502, "max_object_lift": 0.0891, "min_object_goal_xy_dist": null}


==> anc/supp/records/frame_relabeling/mtS_f1state_rot90.json.episodes.jsonl <==
{"episode_id": "demo_0", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": true, "steps": 80, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0462, "max_object_lift": 0.092, "min_object_goal_xy_dist": 0.0195}
{"episode_id": "demo_1", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": true, "steps": 76, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0336, "max_object_lift": 0.083, "min_object_goal_xy_dist": 0.0126}
{"episode_id": "demo_10", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0462, "max_object_lift": 0.1057, "min_object_goal_xy_dist": 0.0396}
{"episode_id": "demo_11", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0355, "max_object_lift": 0.0975, "min_object_goal_xy_dist": 0.0381}
{"episode_id": "demo_12", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": true, "steps": 82, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0455, "max_object_lift": 0.0973, "min_object_goal_xy_dist": 0.0257}
{"episode_id": "demo_13", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": true, "steps": 122, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0482, "max_object_lift": 0.0619, "min_object_goal_xy_dist": 0.0307}
{"episode_id": "demo_14", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": true, "steps": 84, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0504, "max_object_lift": 0.1317, "min_object_goal_xy_dist": null}
{"episode_id": "demo_15", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0445, "max_object_lift": 0.1905, "min_object_goal_xy_dist": 0.0173}
{"episode_id": "demo_16", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": true, "steps": 122, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0463, "max_object_lift": 0.0721, "min_object_goal_xy_dist": 0.03}
{"episode_id": "demo_17", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "f1state", "seed": null, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 90.0, "success": true, "steps": 76, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0504, "max_object_lift": 0.0889, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_c0_host_s0_t0_cm0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0819, "max_object_lift": 0.0054, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0337, "max_object_lift": 0.1203, "min_object_goal_xy_dist": 0.0258}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0502, "max_object_lift": 0.1143, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0408, "max_object_lift": 0.1353, "min_object_goal_xy_dist": 0.0225}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0342, "max_object_lift": 0.135, "min_object_goal_xy_dist": 0.004}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 83, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0399, "max_object_lift": 0.1234, "min_object_goal_xy_dist": 0.0057}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 85, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0416, "max_object_lift": 0.1199, "min_object_goal_xy_dist": 0.0022}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 87, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0295, "max_object_lift": 0.128, "min_object_goal_xy_dist": 0.0194}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0381, "max_object_lift": 0.0805, "min_object_goal_xy_dist": 0.0568}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0477, "max_object_lift": 0.0101, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_c0_host_s0_t0_cm10.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1075, "max_object_lift": 0.0053, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1274, "max_object_lift": 0.0058, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0815, "max_object_lift": 0.0005, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0569, "max_object_lift": 0.0311, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0897, "max_object_lift": 0.3231, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1459, "max_object_lift": 0.0058, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0765, "max_object_lift": 0.0083, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0303, "max_object_lift": 0.077, "min_object_goal_xy_dist": 0.0713}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0656, "max_object_lift": 0.1514, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1019, "max_object_lift": 0.0165, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_c0_host_s0_t0_cm5.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0501, "max_object_lift": 0.0979, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0987, "max_object_lift": 0.0091, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0549, "max_object_lift": 0.0007, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.064, "max_object_lift": 0.1263, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0525, "max_object_lift": 0.1288, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1007, "max_object_lift": 0.0028, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0309, "max_object_lift": 0.1054, "min_object_goal_xy_dist": 0.0258}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0461, "max_object_lift": 0.1172, "min_object_goal_xy_dist": 0.0943}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0511, "max_object_lift": 0.1145, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0515, "max_object_lift": 0.1269, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_c0_host_s0_t4_cm0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0342, "max_object_lift": 0.1064, "min_object_goal_xy_dist": 0.0516}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 95, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0433, "max_object_lift": 0.1108, "min_object_goal_xy_dist": 0.0185}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 100, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.049, "max_object_lift": 0.1181, "min_object_goal_xy_dist": 0.0144}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0405, "max_object_lift": 0.1002, "min_object_goal_xy_dist": 0.0376}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.053, "max_object_lift": 0.0613, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0511, "max_object_lift": 0.1045, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0501, "max_object_lift": 0.1108, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 164, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.055, "max_object_lift": 0.1351, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 112, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0498, "max_object_lift": 0.1124, "min_object_goal_xy_dist": 0.0306}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0981, "max_object_lift": 0.0148, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_c0_host_s0_t4_cm10.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1353, "max_object_lift": 0.0103, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1208, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0836, "max_object_lift": 0.0084, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0722, "max_object_lift": 0.0175, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0795, "max_object_lift": 0.0176, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1327, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0692, "max_object_lift": 0.0042, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0417, "max_object_lift": 0.0194, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1306, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1652, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_c0_host_s0_t4_cm5.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0453, "max_object_lift": 0.0886, "min_object_goal_xy_dist": 0.0605}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0789, "max_object_lift": 0.0132, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": true, "steps": 94, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.031, "max_object_lift": 0.0942, "min_object_goal_xy_dist": 0.0118}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0505, "max_object_lift": 0.0759, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.047, "max_object_lift": 0.1139, "min_object_goal_xy_dist": 0.0552}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0857, "max_object_lift": 0.0025, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0538, "max_object_lift": 0.0338, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0411, "max_object_lift": 0.1022, "min_object_goal_xy_dist": 0.0949}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0642, "max_object_lift": 0.0595, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1216, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_c2_relcoord_concat_s0_t0_cm0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 84, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0529, "max_object_lift": 0.1174, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 82, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0566, "max_object_lift": 0.11, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 108, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0462, "max_object_lift": 0.0932, "min_object_goal_xy_dist": 0.0108}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 86, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.061, "max_object_lift": 0.1331, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0272, "max_object_lift": 0.1319, "min_object_goal_xy_dist": 0.0418}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 153, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0393, "max_object_lift": 0.1013, "min_object_goal_xy_dist": 0.0309}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 82, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0675, "max_object_lift": 0.1052, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 88, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.058, "max_object_lift": 0.1089, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0423, "max_object_lift": 0.0711, "min_object_goal_xy_dist": 0.0406}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 87, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.038, "max_object_lift": 0.0998, "min_object_goal_xy_dist": 0.0203}


==> anc/supp/records/layout_shift/layE_c2_relcoord_concat_s0_t0_cm10.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0817, "max_object_lift": 0.025, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1129, "max_object_lift": 0.0058, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0701, "max_object_lift": 0.0008, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0638, "max_object_lift": 0.0311, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0897, "max_object_lift": 0.0501, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1625, "max_object_lift": 0.0058, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0721, "max_object_lift": 0.0083, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0613, "max_object_lift": 0.0272, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0411, "max_object_lift": 0.0174, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1198, "max_object_lift": 0.0201, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_c2_relcoord_concat_s0_t0_cm5.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": true, "steps": 87, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0687, "max_object_lift": 0.1263, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1091, "max_object_lift": 0.0202, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0784, "max_object_lift": 0.0143, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0386, "max_object_lift": 0.0888, "min_object_goal_xy_dist": 0.0792}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0246, "max_object_lift": 0.0946, "min_object_goal_xy_dist": 0.0879}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1053, "max_object_lift": 0.0031, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0826, "max_object_lift": 0.0045, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0467, "max_object_lift": 0.0228, "min_object_goal_xy_dist": 0.1062}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0382, "max_object_lift": 0.0959, "min_object_goal_xy_dist": 0.0932}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0827, "max_object_lift": 0.0136, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_c2_relcoord_concat_s0_t4_cm0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0266, "max_object_lift": 0.1293, "min_object_goal_xy_dist": 0.0396}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 89, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0535, "max_object_lift": 0.0862, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 90, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0559, "max_object_lift": 0.095, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 138, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0483, "max_object_lift": 0.1267, "min_object_goal_xy_dist": 0.0296}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0776, "max_object_lift": 0.0071, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0662, "max_object_lift": 0.1285, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 99, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0659, "max_object_lift": 0.1269, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.05, "max_object_lift": 0.1185, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0208, "max_object_lift": 0.1221, "min_object_goal_xy_dist": 0.0436}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1167, "max_object_lift": 0.017, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_c2_relcoord_concat_s0_t4_cm10.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1556, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1252, "max_object_lift": 0.001, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.067, "max_object_lift": 0.0111, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0854, "max_object_lift": 0.0134, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1006, "max_object_lift": 0.0094, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1504, "max_object_lift": 0.0003, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0554, "max_object_lift": 0.1464, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.109, "max_object_lift": 0.0484, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1337, "max_object_lift": 0.005, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1759, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_c2_relcoord_concat_s0_t4_cm5.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1237, "max_object_lift": 0.0075, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1019, "max_object_lift": 0.0099, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0272, "max_object_lift": 0.1175, "min_object_goal_xy_dist": 0.0161}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0397, "max_object_lift": 0.1242, "min_object_goal_xy_dist": 0.0716}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0272, "max_object_lift": 0.1114, "min_object_goal_xy_dist": 0.0625}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1291, "max_object_lift": 0.0045, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0253, "max_object_lift": 0.1171, "min_object_goal_xy_dist": 0.0348}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0438, "max_object_lift": 0.1339, "min_object_goal_xy_dist": 0.0907}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0501, "max_object_lift": 0.1294, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1429, "max_object_lift": 0.0029, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_f0_geometry_decay_s0_t0_cm0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0738, "max_object_lift": 0.0023, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 80, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0359, "max_object_lift": 0.1127, "min_object_goal_xy_dist": 0.007}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 150, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.05, "max_object_lift": 0.0904, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0429, "max_object_lift": 0.1264, "min_object_goal_xy_dist": 0.0368}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0441, "max_object_lift": 0.1228, "min_object_goal_xy_dist": 0.0225}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0477, "max_object_lift": 0.1286, "min_object_goal_xy_dist": 0.0039}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 80, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.052, "max_object_lift": 0.1183, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0588, "max_object_lift": 0.1019, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 78, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0382, "max_object_lift": 0.1144, "min_object_goal_xy_dist": 0.0096}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 85, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0359, "max_object_lift": 0.1222, "min_object_goal_xy_dist": 0.0103}


==> anc/supp/records/layout_shift/layE_f0_geometry_decay_s0_t0_cm10.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0798, "max_object_lift": 0.0, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1192, "max_object_lift": 0.0058, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0887, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0331, "max_object_lift": 0.0311, "min_object_goal_xy_dist": 0.0846}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0527, "max_object_lift": 0.0483, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1265, "max_object_lift": 0.0058, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0807, "max_object_lift": 0.0083, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0231, "max_object_lift": 0.0272, "min_object_goal_xy_dist": 0.0791}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0788, "max_object_lift": 0.0246, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0931, "max_object_lift": 0.0147, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_f0_geometry_decay_s0_t0_cm5.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0563, "max_object_lift": 0.0312, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0686, "max_object_lift": 0.0013, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0676, "max_object_lift": 0.0014, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0328, "max_object_lift": 0.1262, "min_object_goal_xy_dist": 0.0721}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0634, "max_object_lift": 0.161, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0884, "max_object_lift": 0.0003, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0651, "max_object_lift": 0.0014, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0319, "max_object_lift": 0.1018, "min_object_goal_xy_dist": 0.0854}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0513, "max_object_lift": 0.105, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0549, "max_object_lift": 0.0989, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_f0_geometry_decay_s0_t4_cm0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 132, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0541, "max_object_lift": 0.1624, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 95, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0596, "max_object_lift": 0.1176, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.044, "max_object_lift": 0.1626, "min_object_goal_xy_dist": 0.0461}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 101, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0517, "max_object_lift": 0.1177, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0542, "max_object_lift": 0.0999, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1023, "max_object_lift": 0.0246, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0818, "max_object_lift": 0.0171, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 105, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0593, "max_object_lift": 0.1446, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 102, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0502, "max_object_lift": 0.1126, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0761, "max_object_lift": 0.0236, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_f0_geometry_decay_s0_t4_cm10.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1571, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1351, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0502, "max_object_lift": 0.1274, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0713, "max_object_lift": 0.0356, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.139, "max_object_lift": 0.0001, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1602, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0655, "max_object_lift": 0.003, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0918, "max_object_lift": 0.0338, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1452, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1925, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_f0_geometry_decay_s0_t4_cm5.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1205, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.096, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": true, "steps": 133, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0497, "max_object_lift": 0.1308, "min_object_goal_xy_dist": 0.0241}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0592, "max_object_lift": 0.1268, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1084, "max_object_lift": 0.0293, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1037, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0749, "max_object_lift": 0.0021, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0658, "max_object_lift": 0.1633, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1076, "max_object_lift": 0.0017, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1404, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_f0_shuffled_geometry_s0_t0_cm0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 147, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0508, "max_object_lift": 0.1125, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 116, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0505, "max_object_lift": 0.0903, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 129, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0545, "max_object_lift": 0.1102, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 193, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0353, "max_object_lift": 0.111, "min_object_goal_xy_dist": 0.0216}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 115, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0433, "max_object_lift": 0.1152, "min_object_goal_xy_dist": 0.032}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 80, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0443, "max_object_lift": 0.1051, "min_object_goal_xy_dist": 0.0094}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0488, "max_object_lift": 0.1076, "min_object_goal_xy_dist": 0.0323}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 137, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0392, "max_object_lift": 0.1048, "min_object_goal_xy_dist": 0.0281}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 82, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0433, "max_object_lift": 0.1123, "min_object_goal_xy_dist": 0.0092}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0425, "max_object_lift": 0.1097, "min_object_goal_xy_dist": 0.0077}


==> anc/supp/records/layout_shift/layE_f0_shuffled_geometry_s0_t0_cm10.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0926, "max_object_lift": 0.0024, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1007, "max_object_lift": 0.0058, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0774, "max_object_lift": 0.025, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0406, "max_object_lift": 0.0736, "min_object_goal_xy_dist": 0.0844}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0873, "max_object_lift": 0.0898, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1241, "max_object_lift": 0.0058, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0775, "max_object_lift": 0.0083, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0557, "max_object_lift": 0.0272, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0545, "max_object_lift": 0.0871, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1109, "max_object_lift": 0.016, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_f0_shuffled_geometry_s0_t0_cm5.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": true, "steps": 78, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0518, "max_object_lift": 0.0935, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0935, "max_object_lift": 0.0044, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0745, "max_object_lift": 0.0098, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0364, "max_object_lift": 0.1084, "min_object_goal_xy_dist": 0.0735}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0483, "max_object_lift": 0.0921, "min_object_goal_xy_dist": 0.076}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0926, "max_object_lift": 0.0048, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0555, "max_object_lift": 0.0014, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0299, "max_object_lift": 0.1068, "min_object_goal_xy_dist": 0.0691}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0487, "max_object_lift": 0.0997, "min_object_goal_xy_dist": 0.0796}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0354, "max_object_lift": 0.0974, "min_object_goal_xy_dist": 0.0702}


==> anc/supp/records/layout_shift/layE_f0_shuffled_geometry_s0_t4_cm0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 90, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0512, "max_object_lift": 0.1145, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 175, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0461, "max_object_lift": 0.0822, "min_object_goal_xy_dist": 0.0224}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 91, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0411, "max_object_lift": 0.0789, "min_object_goal_xy_dist": 0.0137}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 90, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0478, "max_object_lift": 0.1147, "min_object_goal_xy_dist": 0.0266}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0673, "max_object_lift": 0.0597, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 178, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0446, "max_object_lift": 0.0935, "min_object_goal_xy_dist": 0.0316}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0609, "max_object_lift": 0.102, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0456, "max_object_lift": 0.0792, "min_object_goal_xy_dist": 0.0387}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": true, "steps": 91, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0488, "max_object_lift": 0.0812, "min_object_goal_xy_dist": 0.0058}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 0.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1034, "max_object_lift": 0.0137, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_f0_shuffled_geometry_s0_t4_cm10.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1156, "max_object_lift": 0.011, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1231, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0667, "max_object_lift": 0.0138, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0651, "max_object_lift": 0.0227, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0987, "max_object_lift": 0.0073, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1346, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0698, "max_object_lift": 0.0067, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0641, "max_object_lift": 0.0284, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1386, "max_object_lift": 0.0058, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 10.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1758, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/layout_shift/layE_f0_shuffled_geometry_s0_t4_cm5.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0691, "max_object_lift": 0.1133, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0848, "max_object_lift": 0.0012, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": true, "steps": 172, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0561, "max_object_lift": 0.111, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0497, "max_object_lift": 0.1077, "min_object_goal_xy_dist": 0.1219}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0491, "max_object_lift": 0.0765, "min_object_goal_xy_dist": 0.1393}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0951, "max_object_lift": 0.0035, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": true, "steps": 153, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0349, "max_object_lift": 0.0826, "min_object_goal_xy_dist": 0.0194}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0428, "max_object_lift": 0.0782, "min_object_goal_xy_dist": 0.0842}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0714, "max_object_lift": 0.1063, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "perturb_object_cm": 5.0, "camera_shift_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.119, "max_object_lift": 0.0032, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_b1_clock_decay_s0_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2263, "max_object_lift": 0.0, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.183, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2371, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1873, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2297, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.186, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2307, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1731, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2187, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2421, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_b1_clock_decay_s0_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.4083, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3533, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3656, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3928, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3753, "max_object_lift": 0.0001, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.43, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3921, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.4226, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.3656, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.4833, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_b1_clock_decay_s0_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1322, "max_object_lift": 0.0458, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1455, "max_object_lift": 0.0345, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1447, "max_object_lift": 0.0987, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1554, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1446, "max_object_lift": 0.1014, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.153, "max_object_lift": 0.0498, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1603, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1348, "max_object_lift": 0.0659, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1354, "max_object_lift": 0.1008, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1455, "max_object_lift": 0.0899, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_b1_clock_decay_s1_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0846, "max_object_lift": 0.0041, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 191, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0203, "max_object_lift": 0.1185, "min_object_goal_xy_dist": 0.0173}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0596, "max_object_lift": 0.1082, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0619, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0387, "max_object_lift": 0.101, "min_object_goal_xy_dist": 0.0325}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 86, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0481, "max_object_lift": 0.1202, "min_object_goal_xy_dist": 0.0122}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 77, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0572, "max_object_lift": 0.1099, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0271, "max_object_lift": 0.1178, "min_object_goal_xy_dist": 0.0223}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 78, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0317, "max_object_lift": 0.1226, "min_object_goal_xy_dist": 0.0042}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 118, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0367, "max_object_lift": 0.0959, "min_object_goal_xy_dist": 0.005}


==> anc/supp/records/main_table/m3E_b1_clock_decay_s1_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0364, "max_object_lift": 0.1267, "min_object_goal_xy_dist": 0.0396}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0592, "max_object_lift": 0.0554, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0397, "max_object_lift": 0.1079, "min_object_goal_xy_dist": 0.0293}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0658, "max_object_lift": 0.0086, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0496, "max_object_lift": 0.0064, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0581, "max_object_lift": 0.086, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0674, "max_object_lift": 0.0077, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0591, "max_object_lift": 0.13, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0728, "max_object_lift": 0.0109, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0862, "max_object_lift": 0.0021, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_b1_clock_decay_s1_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0222, "max_object_lift": 0.1546, "min_object_goal_xy_dist": 0.1752}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0224, "max_object_lift": 0.1687, "min_object_goal_xy_dist": 0.2149}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0247, "max_object_lift": 0.1987, "min_object_goal_xy_dist": 0.1708}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0565, "max_object_lift": 0.2105, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0302, "max_object_lift": 0.1847, "min_object_goal_xy_dist": 0.1764}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0243, "max_object_lift": 0.1906, "min_object_goal_xy_dist": 0.1447}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0401, "max_object_lift": 0.1475, "min_object_goal_xy_dist": 0.3112}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0262, "max_object_lift": 0.1976, "min_object_goal_xy_dist": 0.1407}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0274, "max_object_lift": 0.1658, "min_object_goal_xy_dist": 0.1142}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0278, "max_object_lift": 0.166, "min_object_goal_xy_dist": 0.2091}


==> anc/supp/records/main_table/m3E_b1_clock_decay_s2_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0756, "max_object_lift": 0.0, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.06, "max_object_lift": 0.0102, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0873, "max_object_lift": 0.0061, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0645, "max_object_lift": 0.0015, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0688, "max_object_lift": 0.002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 115, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0694, "max_object_lift": 0.1041, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0711, "max_object_lift": 0.0032, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 76, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0669, "max_object_lift": 0.0946, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0786, "max_object_lift": 0.0202, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 83, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0291, "max_object_lift": 0.1233, "min_object_goal_xy_dist": 0.0075}


==> anc/supp/records/main_table/m3E_b1_clock_decay_s2_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0804, "max_object_lift": 0.1036, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 131, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0514, "max_object_lift": 0.1186, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 99, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0601, "max_object_lift": 0.1169, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0891, "max_object_lift": 0.0089, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0863, "max_object_lift": 0.0158, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1205, "max_object_lift": 0.0006, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1052, "max_object_lift": 0.0019, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0981, "max_object_lift": 0.0075, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0962, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0987, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_b1_clock_decay_s2_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1108, "max_object_lift": 0.0133, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.042, "max_object_lift": 0.0801, "min_object_goal_xy_dist": 0.2843}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0664, "max_object_lift": 0.0536, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1134, "max_object_lift": 0.0298, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.104, "max_object_lift": 0.0099, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1176, "max_object_lift": 0.0105, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1051, "max_object_lift": 0.0123, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1067, "max_object_lift": 0.0052, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0839, "max_object_lift": 0.0146, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "b1_clock_decay", "feature_condition": "b1_clock_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1193, "max_object_lift": 0.0174, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c0_host_s0_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0716, "max_object_lift": 0.0156, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0571, "max_object_lift": 0.0126, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0424, "max_object_lift": 0.1326, "min_object_goal_xy_dist": 0.0242}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 85, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.034, "max_object_lift": 0.1295, "min_object_goal_xy_dist": 0.0237}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0436, "max_object_lift": 0.1323, "min_object_goal_xy_dist": 0.0205}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 85, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0457, "max_object_lift": 0.1155, "min_object_goal_xy_dist": 0.002}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0389, "max_object_lift": 0.1154, "min_object_goal_xy_dist": 0.0017}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0311, "max_object_lift": 0.1267, "min_object_goal_xy_dist": 0.0338}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0321, "max_object_lift": 0.1202, "min_object_goal_xy_dist": 0.002}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 85, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0238, "max_object_lift": 0.1139, "min_object_goal_xy_dist": 0.0004}


==> anc/supp/records/main_table/m3E_c0_host_s0_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0368, "max_object_lift": 0.1118, "min_object_goal_xy_dist": 0.0329}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 96, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.052, "max_object_lift": 0.109, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 99, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0492, "max_object_lift": 0.1136, "min_object_goal_xy_dist": 0.0192}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0341, "max_object_lift": 0.0938, "min_object_goal_xy_dist": 0.0355}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.048, "max_object_lift": 0.0566, "min_object_goal_xy_dist": 0.2002}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 99, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0505, "max_object_lift": 0.0993, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0491, "max_object_lift": 0.1256, "min_object_goal_xy_dist": 0.0365}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 100, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0609, "max_object_lift": 0.1369, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0447, "max_object_lift": 0.1071, "min_object_goal_xy_dist": 0.0194}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0946, "max_object_lift": 0.0116, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c0_host_s0_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0344, "max_object_lift": 0.1149, "min_object_goal_xy_dist": 0.1673}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0386, "max_object_lift": 0.088, "min_object_goal_xy_dist": 0.088}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0333, "max_object_lift": 0.1063, "min_object_goal_xy_dist": 0.1323}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0248, "max_object_lift": 0.1125, "min_object_goal_xy_dist": 0.0529}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0415, "max_object_lift": 0.1081, "min_object_goal_xy_dist": 0.0659}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0322, "max_object_lift": 0.0857, "min_object_goal_xy_dist": 0.1602}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0366, "max_object_lift": 0.1131, "min_object_goal_xy_dist": 0.0512}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0282, "max_object_lift": 0.1263, "min_object_goal_xy_dist": 0.0736}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0299, "max_object_lift": 0.112, "min_object_goal_xy_dist": 0.079}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0427, "max_object_lift": 0.0824, "min_object_goal_xy_dist": 0.1713}


==> anc/supp/records/main_table/m3E_c0_host_s1_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0702, "max_object_lift": 0.0195, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0342, "max_object_lift": 0.0985, "min_object_goal_xy_dist": 0.0212}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 83, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0507, "max_object_lift": 0.1034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 79, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0281, "max_object_lift": 0.1049, "min_object_goal_xy_dist": 0.0063}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 83, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.026, "max_object_lift": 0.1081, "min_object_goal_xy_dist": 0.0233}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 79, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0419, "max_object_lift": 0.101, "min_object_goal_xy_dist": 0.0082}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 79, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.045, "max_object_lift": 0.0918, "min_object_goal_xy_dist": 0.0035}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.038, "max_object_lift": 0.1057, "min_object_goal_xy_dist": 0.0129}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 75, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0256, "max_object_lift": 0.092, "min_object_goal_xy_dist": 0.0063}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0601, "max_object_lift": 0.0021, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c0_host_s1_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.137, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1172, "max_object_lift": 0.0314, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1254, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.117, "max_object_lift": 0.0059, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0623, "max_object_lift": 0.1083, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1337, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1204, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1456, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1071, "max_object_lift": 0.0091, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1366, "max_object_lift": 0.0021, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c0_host_s1_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.045, "max_object_lift": 0.0129, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0525, "max_object_lift": 0.1799, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0387, "max_object_lift": 0.1767, "min_object_goal_xy_dist": 0.1926}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0449, "max_object_lift": 0.1498, "min_object_goal_xy_dist": 0.1663}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0449, "max_object_lift": 0.1812, "min_object_goal_xy_dist": 0.127}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0437, "max_object_lift": 0.1748, "min_object_goal_xy_dist": 0.22}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.044, "max_object_lift": 0.1652, "min_object_goal_xy_dist": 0.104}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0522, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0396, "max_object_lift": 0.1654, "min_object_goal_xy_dist": 0.1449}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0511, "max_object_lift": 0.1808, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c0_host_s2_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0816, "max_object_lift": 0.0131, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 86, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0502, "max_object_lift": 0.13, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0586, "max_object_lift": 0.1253, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 87, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0455, "max_object_lift": 0.1243, "min_object_goal_xy_dist": 0.0028}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 86, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0381, "max_object_lift": 0.1208, "min_object_goal_xy_dist": 0.0218}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 95, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0511, "max_object_lift": 0.1426, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 87, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0513, "max_object_lift": 0.125, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 85, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0552, "max_object_lift": 0.127, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 85, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0486, "max_object_lift": 0.1195, "min_object_goal_xy_dist": 0.018}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 85, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.039, "max_object_lift": 0.1168, "min_object_goal_xy_dist": 0.0193}


==> anc/supp/records/main_table/m3E_c0_host_s2_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2203, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.208, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1818, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1892, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1669, "max_object_lift": 0.0001, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2354, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1976, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1846, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2663, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2467, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c0_host_s2_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1026, "max_object_lift": 0.0058, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0967, "max_object_lift": 0.007, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0944, "max_object_lift": 0.0047, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0987, "max_object_lift": 0.0037, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.101, "max_object_lift": 0.0415, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1081, "max_object_lift": 0.0061, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1139, "max_object_lift": 0.0061, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0999, "max_object_lift": 0.0088, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1455, "max_object_lift": 0.0412, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "c0_host", "feature_condition": "c0_host", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0974, "max_object_lift": 0.0197, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c1_coord_mlp_s0_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0662, "max_object_lift": 0.0, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0769, "max_object_lift": 0.0022, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0709, "max_object_lift": 0.0018, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0652, "max_object_lift": 0.1036, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0711, "max_object_lift": 0.0161, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0527, "max_object_lift": 0.1072, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0419, "max_object_lift": 0.1085, "min_object_goal_xy_dist": 0.0551}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0519, "max_object_lift": 0.1529, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 69, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0537, "max_object_lift": 0.1189, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 80, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0391, "max_object_lift": 0.1078, "min_object_goal_xy_dist": 0.0242}


==> anc/supp/records/main_table/m3E_c1_coord_mlp_s0_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 98, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0522, "max_object_lift": 0.1306, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0589, "max_object_lift": 0.1647, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 107, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0532, "max_object_lift": 0.1248, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 99, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0543, "max_object_lift": 0.1173, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0564, "max_object_lift": 0.1324, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0535, "max_object_lift": 0.1421, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0984, "max_object_lift": 0.0256, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1029, "max_object_lift": 0.0189, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 92, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0548, "max_object_lift": 0.1073, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1122, "max_object_lift": 0.0188, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c1_coord_mlp_s0_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0321, "max_object_lift": 0.1873, "min_object_goal_xy_dist": 0.1035}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0431, "max_object_lift": 0.1868, "min_object_goal_xy_dist": 0.0637}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0355, "max_object_lift": 0.1756, "min_object_goal_xy_dist": 0.0586}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0541, "max_object_lift": 0.177, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 180, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0558, "max_object_lift": 0.1332, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0325, "max_object_lift": 0.1592, "min_object_goal_xy_dist": 0.0325}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 189, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0475, "max_object_lift": 0.1859, "min_object_goal_xy_dist": 0.022}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0265, "max_object_lift": 0.1352, "min_object_goal_xy_dist": 0.0175}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0375, "max_object_lift": 0.1746, "min_object_goal_xy_dist": 0.0049}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0503, "max_object_lift": 0.106, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c1_coord_mlp_s1_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 92, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0543, "max_object_lift": 0.1399, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 79, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0379, "max_object_lift": 0.1227, "min_object_goal_xy_dist": 0.0022}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0549, "max_object_lift": 0.1228, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 86, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.05, "max_object_lift": 0.1333, "min_object_goal_xy_dist": 0.0023}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0492, "max_object_lift": 0.1223, "min_object_goal_xy_dist": 0.041}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 84, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0528, "max_object_lift": 0.1294, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 147, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0553, "max_object_lift": 0.1076, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 79, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0552, "max_object_lift": 0.1157, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0372, "max_object_lift": 0.1286, "min_object_goal_xy_dist": 0.0107}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 90, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0476, "max_object_lift": 0.1321, "min_object_goal_xy_dist": 0.0042}


==> anc/supp/records/main_table/m3E_c1_coord_mlp_s1_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1255, "max_object_lift": 0.0097, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0968, "max_object_lift": 0.002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2048, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1077, "max_object_lift": 0.0124, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1371, "max_object_lift": 0.0009, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1427, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1598, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.138, "max_object_lift": 0.0086, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0914, "max_object_lift": 0.0376, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1532, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c1_coord_mlp_s1_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0614, "max_object_lift": 0.1619, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0735, "max_object_lift": 0.0043, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0762, "max_object_lift": 0.0521, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.104, "max_object_lift": 0.0159, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0705, "max_object_lift": 0.1512, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.074, "max_object_lift": 0.2032, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1093, "max_object_lift": 0.0073, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0819, "max_object_lift": 0.0156, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.102, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0729, "max_object_lift": 0.1104, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c1_coord_mlp_s2_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 78, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0562, "max_object_lift": 0.0874, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 79, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0511, "max_object_lift": 0.1087, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0883, "max_object_lift": 0.0157, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0779, "max_object_lift": 0.0068, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0511, "max_object_lift": 0.1132, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 77, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0552, "max_object_lift": 0.091, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 77, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0535, "max_object_lift": 0.0925, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 73, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0553, "max_object_lift": 0.103, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0388, "max_object_lift": 0.0975, "min_object_goal_xy_dist": 0.0274}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 83, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.049, "max_object_lift": 0.1129, "min_object_goal_xy_dist": 0.0083}


==> anc/supp/records/main_table/m3E_c1_coord_mlp_s2_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0976, "max_object_lift": 0.0107, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0963, "max_object_lift": 0.0145, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0708, "max_object_lift": 0.1479, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0893, "max_object_lift": 0.0133, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 96, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0597, "max_object_lift": 0.113, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.107, "max_object_lift": 0.0299, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0912, "max_object_lift": 0.0049, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1084, "max_object_lift": 0.0075, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1057, "max_object_lift": 0.0118, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1299, "max_object_lift": 0.0062, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c1_coord_mlp_s2_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0298, "max_object_lift": 0.0982, "min_object_goal_xy_dist": 0.1445}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0396, "max_object_lift": 0.0838, "min_object_goal_xy_dist": 0.185}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0419, "max_object_lift": 0.0737, "min_object_goal_xy_dist": 0.1071}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0292, "max_object_lift": 0.0998, "min_object_goal_xy_dist": 0.0108}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0467, "max_object_lift": 0.0907, "min_object_goal_xy_dist": 0.1052}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.049, "max_object_lift": 0.0534, "min_object_goal_xy_dist": 0.3181}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0478, "max_object_lift": 0.1113, "min_object_goal_xy_dist": 0.1666}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 139, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.023, "max_object_lift": 0.0864, "min_object_goal_xy_dist": 0.0064}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0454, "max_object_lift": 0.0766, "min_object_goal_xy_dist": 0.1078}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "c1_coord_mlp", "feature_condition": "c1_coord_mlp", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0408, "max_object_lift": 0.0609, "min_object_goal_xy_dist": 0.3173}


==> anc/supp/records/main_table/m3E_c2_relcoord_concat_s0_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0244, "max_object_lift": 0.1181, "min_object_goal_xy_dist": 0.0133}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 187, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0258, "max_object_lift": 0.1156, "min_object_goal_xy_dist": 0.0303}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.05, "max_object_lift": 0.1098, "min_object_goal_xy_dist": 0.0021}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0526, "max_object_lift": 0.1162, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0262, "max_object_lift": 0.0926, "min_object_goal_xy_dist": 0.0468}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 83, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0494, "max_object_lift": 0.0962, "min_object_goal_xy_dist": 0.006}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 83, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0632, "max_object_lift": 0.1144, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0521, "max_object_lift": 0.0925, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0413, "max_object_lift": 0.1266, "min_object_goal_xy_dist": 0.0396}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 79, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0378, "max_object_lift": 0.0896, "min_object_goal_xy_dist": 0.0037}


==> anc/supp/records/main_table/m3E_c2_relcoord_concat_s0_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0649, "max_object_lift": 0.0192, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 97, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0528, "max_object_lift": 0.0834, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 90, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0564, "max_object_lift": 0.0923, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 99, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0614, "max_object_lift": 0.1251, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0743, "max_object_lift": 0.0124, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 102, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0807, "max_object_lift": 0.1457, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 101, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0684, "max_object_lift": 0.1347, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0492, "max_object_lift": 0.1143, "min_object_goal_xy_dist": 0.0513}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0231, "max_object_lift": 0.1134, "min_object_goal_xy_dist": 0.0309}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1134, "max_object_lift": 0.0206, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c2_relcoord_concat_s0_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0488, "max_object_lift": 0.1972, "min_object_goal_xy_dist": 0.0751}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0499, "max_object_lift": 0.1995, "min_object_goal_xy_dist": 0.0815}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0442, "max_object_lift": 0.1934, "min_object_goal_xy_dist": 0.0588}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0416, "max_object_lift": 0.2233, "min_object_goal_xy_dist": 0.0349}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0437, "max_object_lift": 0.1898, "min_object_goal_xy_dist": 0.0691}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0387, "max_object_lift": 0.202, "min_object_goal_xy_dist": 0.0595}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 125, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0557, "max_object_lift": 0.1479, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 138, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0473, "max_object_lift": 0.1639, "min_object_goal_xy_dist": 0.0256}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0497, "max_object_lift": 0.2016, "min_object_goal_xy_dist": 0.043}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.043, "max_object_lift": 0.2006, "min_object_goal_xy_dist": 0.0766}


==> anc/supp/records/main_table/m3E_c2_relcoord_concat_s1_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0414, "max_object_lift": 0.1182, "min_object_goal_xy_dist": 0.0313}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0273, "max_object_lift": 0.0968, "min_object_goal_xy_dist": 0.031}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 100, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0587, "max_object_lift": 0.0942, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0319, "max_object_lift": 0.1189, "min_object_goal_xy_dist": 0.0343}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 82, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.039, "max_object_lift": 0.1072, "min_object_goal_xy_dist": 0.0081}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 75, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0528, "max_object_lift": 0.0717, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.076, "max_object_lift": 0.0108, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.031, "max_object_lift": 0.0785, "min_object_goal_xy_dist": 0.0258}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 76, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0409, "max_object_lift": 0.0918, "min_object_goal_xy_dist": 0.0208}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0468, "max_object_lift": 0.0076, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c2_relcoord_concat_s1_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 102, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0523, "max_object_lift": 0.0975, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 94, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0419, "max_object_lift": 0.1099, "min_object_goal_xy_dist": 0.0248}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 97, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0417, "max_object_lift": 0.1016, "min_object_goal_xy_dist": 0.0213}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 119, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0513, "max_object_lift": 0.0843, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0861, "max_object_lift": 0.0029, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 95, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0505, "max_object_lift": 0.1056, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 98, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0579, "max_object_lift": 0.1231, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 91, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0717, "max_object_lift": 0.0719, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 105, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0396, "max_object_lift": 0.1043, "min_object_goal_xy_dist": 0.0144}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0899, "max_object_lift": 0.0111, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c2_relcoord_concat_s1_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0631, "max_object_lift": 0.1501, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.035, "max_object_lift": 0.1683, "min_object_goal_xy_dist": 0.1196}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0298, "max_object_lift": 0.1723, "min_object_goal_xy_dist": 0.0947}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0489, "max_object_lift": 0.1435, "min_object_goal_xy_dist": 0.1345}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0498, "max_object_lift": 0.1391, "min_object_goal_xy_dist": 0.2442}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0316, "max_object_lift": 0.0042, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0452, "max_object_lift": 0.1769, "min_object_goal_xy_dist": 0.0804}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0528, "max_object_lift": 0.1651, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0293, "max_object_lift": 0.1989, "min_object_goal_xy_dist": 0.1363}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0352, "max_object_lift": 0.1344, "min_object_goal_xy_dist": 0.1493}


==> anc/supp/records/main_table/m3E_c2_relcoord_concat_s2_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0333, "max_object_lift": 0.093, "min_object_goal_xy_dist": 0.0663}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 148, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0387, "max_object_lift": 0.1089, "min_object_goal_xy_dist": 0.0238}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0482, "max_object_lift": 0.1291, "min_object_goal_xy_dist": 0.0072}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0434, "max_object_lift": 0.0348, "min_object_goal_xy_dist": 0.0662}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.052, "max_object_lift": 0.1105, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 83, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0493, "max_object_lift": 0.1339, "min_object_goal_xy_dist": 0.0042}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0585, "max_object_lift": 0.0726, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 122, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0345, "max_object_lift": 0.1324, "min_object_goal_xy_dist": 0.0237}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 199, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.051, "max_object_lift": 0.1114, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 105, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.031, "max_object_lift": 0.1413, "min_object_goal_xy_dist": 0.0124}


==> anc/supp/records/main_table/m3E_c2_relcoord_concat_s2_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1118, "max_object_lift": 0.0096, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1005, "max_object_lift": 0.0337, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0917, "max_object_lift": 0.0006, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0642, "max_object_lift": 0.1413, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0994, "max_object_lift": 0.0009, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1086, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1098, "max_object_lift": 0.0083, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1119, "max_object_lift": 0.0246, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1003, "max_object_lift": 0.0275, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1251, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_c2_relcoord_concat_s2_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0601, "max_object_lift": 0.0932, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0533, "max_object_lift": 0.1295, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0525, "max_object_lift": 0.1478, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0724, "max_object_lift": 0.1659, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1071, "max_object_lift": 0.0311, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.054, "max_object_lift": 0.0423, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0677, "max_object_lift": 0.1595, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0695, "max_object_lift": 0.103, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0576, "max_object_lift": 0.1051, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "c2_relcoord_concat", "feature_condition": "c2_relcoord_concat", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0552, "max_object_lift": 0.1618, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_f0_geometry_decay_s0_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0442, "max_object_lift": 0.1287, "min_object_goal_xy_dist": 0.0461}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 79, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0487, "max_object_lift": 0.1223, "min_object_goal_xy_dist": 0.0151}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0495, "max_object_lift": 0.1326, "min_object_goal_xy_dist": 0.01}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0429, "max_object_lift": 0.1361, "min_object_goal_xy_dist": 0.0184}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 124, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0436, "max_object_lift": 0.1129, "min_object_goal_xy_dist": 0.0304}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 82, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0407, "max_object_lift": 0.1316, "min_object_goal_xy_dist": 0.0056}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 79, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0506, "max_object_lift": 0.1028, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0327, "max_object_lift": 0.1212, "min_object_goal_xy_dist": 0.0335}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0348, "max_object_lift": 0.1232, "min_object_goal_xy_dist": 0.0209}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 150, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0323, "max_object_lift": 0.1406, "min_object_goal_xy_dist": 0.0202}


==> anc/supp/records/main_table/m3E_f0_geometry_decay_s0_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 104, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0554, "max_object_lift": 0.1274, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 103, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0494, "max_object_lift": 0.1263, "min_object_goal_xy_dist": 0.0033}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0513, "max_object_lift": 0.1223, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 101, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0624, "max_object_lift": 0.1137, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0524, "max_object_lift": 0.1427, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0504, "max_object_lift": 0.1159, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0884, "max_object_lift": 0.1519, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 122, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0601, "max_object_lift": 0.1099, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 106, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0534, "max_object_lift": 0.1273, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1031, "max_object_lift": 0.0466, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_f0_geometry_decay_s0_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1345, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1175, "max_object_lift": 0.0036, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1418, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1507, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1421, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1233, "max_object_lift": 0.0048, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.123, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.108, "max_object_lift": 0.0036, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1262, "max_object_lift": 0.0108, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1533, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_f0_geometry_decay_s1_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0381, "max_object_lift": 0.1169, "min_object_goal_xy_dist": 0.0239}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0448, "max_object_lift": 0.1282, "min_object_goal_xy_dist": 0.0076}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 79, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0531, "max_object_lift": 0.1183, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0263, "max_object_lift": 0.1444, "min_object_goal_xy_dist": 0.0233}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0477, "max_object_lift": 0.1167, "min_object_goal_xy_dist": 0.0419}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0502, "max_object_lift": 0.1081, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 82, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0517, "max_object_lift": 0.1193, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 191, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0349, "max_object_lift": 0.1161, "min_object_goal_xy_dist": 0.0183}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0413, "max_object_lift": 0.1302, "min_object_goal_xy_dist": 0.0079}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0277, "max_object_lift": 0.1342, "min_object_goal_xy_dist": 0.0236}


==> anc/supp/records/main_table/m3E_f0_geometry_decay_s1_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1286, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 98, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0661, "max_object_lift": 0.143, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 97, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0573, "max_object_lift": 0.1273, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 100, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0571, "max_object_lift": 0.1249, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 104, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0504, "max_object_lift": 0.1404, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1074, "max_object_lift": 0.0132, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 107, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0597, "max_object_lift": 0.1327, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1091, "max_object_lift": 0.015, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0587, "max_object_lift": 0.101, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1332, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_f0_geometry_decay_s1_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0209, "max_object_lift": 0.1221, "min_object_goal_xy_dist": 0.1172}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0489, "max_object_lift": 0.0125, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0265, "max_object_lift": 0.0951, "min_object_goal_xy_dist": 0.0961}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0365, "max_object_lift": 0.1087, "min_object_goal_xy_dist": 0.1498}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.05, "max_object_lift": 0.1169, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0337, "max_object_lift": 0.0371, "min_object_goal_xy_dist": 0.3865}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0452, "max_object_lift": 0.0353, "min_object_goal_xy_dist": 0.2857}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.02, "max_object_lift": 0.0652, "min_object_goal_xy_dist": 0.0987}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0366, "max_object_lift": 0.1004, "min_object_goal_xy_dist": 0.0691}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0562, "max_object_lift": 0.1032, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_f0_geometry_decay_s2_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0711, "max_object_lift": 0.0, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 80, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0534, "max_object_lift": 0.0938, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1039, "max_object_lift": 0.0135, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0682, "max_object_lift": 0.0016, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0812, "max_object_lift": 0.0104, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 80, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0524, "max_object_lift": 0.1042, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 77, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0563, "max_object_lift": 0.078, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0481, "max_object_lift": 0.1071, "min_object_goal_xy_dist": 0.0361}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0686, "max_object_lift": 0.0032, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 83, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0507, "max_object_lift": 0.1056, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_f0_geometry_decay_s2_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0911, "max_object_lift": 0.0066, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0916, "max_object_lift": 0.0004, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 102, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0639, "max_object_lift": 0.1237, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0757, "max_object_lift": 0.004, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0646, "max_object_lift": 0.0028, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0848, "max_object_lift": 0.0003, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0881, "max_object_lift": 0.0007, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0996, "max_object_lift": 0.0013, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0909, "max_object_lift": 0.0003, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1286, "max_object_lift": 0.0014, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_f0_geometry_decay_s2_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.052, "max_object_lift": 0.0043, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0351, "max_object_lift": 0.1575, "min_object_goal_xy_dist": 0.2426}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0477, "max_object_lift": 0.0118, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0294, "max_object_lift": 0.1211, "min_object_goal_xy_dist": 0.2465}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0286, "max_object_lift": 0.0987, "min_object_goal_xy_dist": 0.3398}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0254, "max_object_lift": 0.0779, "min_object_goal_xy_dist": 0.313}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0355, "max_object_lift": 0.1117, "min_object_goal_xy_dist": 0.3435}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0526, "max_object_lift": 0.0055, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.042, "max_object_lift": 0.0141, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_geometry_decay", "feature_condition": "f0_geometry_decay", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0308, "max_object_lift": 0.1065, "min_object_goal_xy_dist": 0.2292}


==> anc/supp/records/main_table/m3E_f0_shuffled_geometry_s0_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 188, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0479, "max_object_lift": 0.1081, "min_object_goal_xy_dist": 0.0295}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0321, "max_object_lift": 0.1193, "min_object_goal_xy_dist": 0.0367}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 83, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.052, "max_object_lift": 0.1109, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0365, "max_object_lift": 0.0948, "min_object_goal_xy_dist": 0.0243}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0417, "max_object_lift": 0.1136, "min_object_goal_xy_dist": 0.0351}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0417, "max_object_lift": 0.0987, "min_object_goal_xy_dist": 0.0029}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 125, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0467, "max_object_lift": 0.1037, "min_object_goal_xy_dist": 0.0189}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 78, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0437, "max_object_lift": 0.1163, "min_object_goal_xy_dist": 0.0048}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 185, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0324, "max_object_lift": 0.103, "min_object_goal_xy_dist": 0.0216}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 129, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0277, "max_object_lift": 0.1051, "min_object_goal_xy_dist": 0.0205}


==> anc/supp/records/main_table/m3E_f0_shuffled_geometry_s0_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0464, "max_object_lift": 0.0758, "min_object_goal_xy_dist": 0.0366}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0486, "max_object_lift": 0.0949, "min_object_goal_xy_dist": 0.0395}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0522, "max_object_lift": 0.0714, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 161, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0524, "max_object_lift": 0.0992, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0352, "max_object_lift": 0.0975, "min_object_goal_xy_dist": 0.0949}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0477, "max_object_lift": 0.0577, "min_object_goal_xy_dist": 0.0839}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 99, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0608, "max_object_lift": 0.1046, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0356, "max_object_lift": 0.0849, "min_object_goal_xy_dist": 0.0094}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0347, "max_object_lift": 0.1102, "min_object_goal_xy_dist": 0.0707}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1011, "max_object_lift": 0.0079, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_f0_shuffled_geometry_s0_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 188, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0476, "max_object_lift": 0.1354, "min_object_goal_xy_dist": 0.0049}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0443, "max_object_lift": 0.0939, "min_object_goal_xy_dist": 0.1396}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0452, "max_object_lift": 0.1467, "min_object_goal_xy_dist": 0.0589}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 105, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0528, "max_object_lift": 0.1478, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 164, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0588, "max_object_lift": 0.1217, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.043, "max_object_lift": 0.1252, "min_object_goal_xy_dist": 0.0081}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0538, "max_object_lift": 0.1003, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 190, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0297, "max_object_lift": 0.1463, "min_object_goal_xy_dist": 0.009}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0529, "max_object_lift": 0.1387, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 0, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0475, "max_object_lift": 0.0995, "min_object_goal_xy_dist": 0.1044}


==> anc/supp/records/main_table/m3E_f0_shuffled_geometry_s1_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0943, "max_object_lift": 0.0, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 83, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0474, "max_object_lift": 0.1173, "min_object_goal_xy_dist": 0.0101}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.086, "max_object_lift": 0.0105, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 82, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0466, "max_object_lift": 0.118, "min_object_goal_xy_dist": 0.0096}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 85, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0504, "max_object_lift": 0.1185, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0565, "max_object_lift": 0.1008, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 85, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0598, "max_object_lift": 0.1081, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0768, "max_object_lift": 0.0035, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 81, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0389, "max_object_lift": 0.1127, "min_object_goal_xy_dist": 0.0041}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0502, "max_object_lift": 0.1159, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_f0_shuffled_geometry_s1_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1366, "max_object_lift": 0.0051, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0517, "max_object_lift": 0.1117, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 141, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0534, "max_object_lift": 0.1226, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1183, "max_object_lift": 0.0113, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 108, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0533, "max_object_lift": 0.0951, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1622, "max_object_lift": 0.0003, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.142, "max_object_lift": 0.0028, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1289, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1099, "max_object_lift": 0.0219, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1374, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_f0_shuffled_geometry_s1_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2867, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2718, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.279, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2774, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2615, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2819, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2882, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2913, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2657, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 1, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.2774, "max_object_lift": 0.0034, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_f0_shuffled_geometry_s2_t0.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 83, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0494, "max_object_lift": 0.1017, "min_object_goal_xy_dist": 0.0181}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 121, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0435, "max_object_lift": 0.1092, "min_object_goal_xy_dist": 0.0142}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 77, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0702, "max_object_lift": 0.086, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 79, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0486, "max_object_lift": 0.1158, "min_object_goal_xy_dist": 0.016}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 73, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0491, "max_object_lift": 0.0691, "min_object_goal_xy_dist": 0.0141}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 87, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0574, "max_object_lift": 0.1349, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 87, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0584, "max_object_lift": 0.1037, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0549, "max_object_lift": 0.1113, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 86, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0425, "max_object_lift": 0.1111, "min_object_goal_xy_dist": 0.0148}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 0, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 85, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0533, "max_object_lift": 0.0983, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_f0_shuffled_geometry_s2_t4.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1248, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0873, "max_object_lift": 0.0112, "min_object_goal_xy_dist": null}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1156, "max_object_lift": 0.0263, "min_object_goal_xy_dist": null}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 103, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0661, "max_object_lift": 0.1535, "min_object_goal_xy_dist": null}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0487, "max_object_lift": 0.1316, "min_object_goal_xy_dist": 0.0515}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1541, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.097, "max_object_lift": 0.0255, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.1439, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0616, "max_object_lift": 0.1614, "min_object_goal_xy_dist": null}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 4, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.124, "max_object_lift": 0.0002, "min_object_goal_xy_dist": null}


==> anc/supp/records/main_table/m3E_f0_shuffled_geometry_s2_t8.json.episodes.jsonl <==
{"episode_id": "demo_45", "episode_index": 0, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 119, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0318, "max_object_lift": 0.1744, "min_object_goal_xy_dist": 0.0143}
{"episode_id": "demo_46", "episode_index": 1, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0291, "max_object_lift": 0.1908, "min_object_goal_xy_dist": 0.0524}
{"episode_id": "demo_47", "episode_index": 2, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0408, "max_object_lift": 0.1922, "min_object_goal_xy_dist": 0.0519}
{"episode_id": "demo_48", "episode_index": 3, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0499, "max_object_lift": 0.1934, "min_object_goal_xy_dist": 0.0436}
{"episode_id": "demo_49", "episode_index": 4, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0521, "max_object_lift": 0.1784, "min_object_goal_xy_dist": null}
{"episode_id": "demo_5", "episode_index": 5, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": true, "steps": 110, "failure_reason": null, "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": true, "min_ee_object_dist": 0.0477, "max_object_lift": 0.2118, "min_object_goal_xy_dist": 0.0188}
{"episode_id": "demo_6", "episode_index": 6, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0758, "max_object_lift": 0.0612, "min_object_goal_xy_dist": null}
{"episode_id": "demo_7", "episode_index": 7, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.0337, "max_object_lift": 0.2142, "min_object_goal_xy_dist": 0.0487}
{"episode_id": "demo_8", "episode_index": 8, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": true, "stage_grasped": true, "stage_transported": true, "stage_placed": false, "min_ee_object_dist": 0.029, "max_object_lift": 0.1998, "min_object_goal_xy_dist": 0.0652}
{"episode_id": "demo_9", "episode_index": 9, "task_suite": "libero_spatial", "task_id": 8, "condition": "f0_shuffled_geometry", "feature_condition": "f0_shuffled_geometry", "seed": 2, "geometry": "correct", "geometry_seed": 0, "rotate_deg": 0.0, "success": false, "steps": 200, "failure_reason": "timeout", "stage_reached": false, "stage_grasped": false, "stage_transported": false, "stage_placed": false, "min_ee_object_dist": 0.0505, "max_object_lift": 0.1028, "min_object_goal_xy_dist": null}


==> anc/supp/records/split_manifest.json <==
{
 "split": {
  "train": 35,
  "val": 5
 },
 "tasks": {
  "task0": {
   "file": "pick_up_the_black_bowl_between_the_plate_and_the_ramekin_and_place_it_on_the_plate_demo.hdf5",
   "sha256": "ff6f26121653c77280eb40a38773a74141c11a8509f3466058cb56dd2cc60ead",
   "n_demos": 50,
   "train": [
    "demo_0",
    "demo_1",
    "demo_10",
    "demo_11",
    "demo_12",
    "demo_13",
    "demo_14",
    "demo_15",
    "demo_16",
    "demo_17",
    "demo_18",
    "demo_19",
    "demo_2",
    "demo_20",
    "demo_21",
    "demo_22",
    "demo_23",
    "demo_24",
    "demo_25",
    "demo_26",
    "demo_27",
    "demo_28",
    "demo_29",
    "demo_3",
    "demo_30",
    "demo_31",
    "demo_32",
    "demo_33",
    "demo_34",
    "demo_35",
    "demo_36",
    "demo_37",
    "demo_38",
    "demo_39",
    "demo_4"
   ],
   "val": [
    "demo_40",
    "demo_41",
    "demo_42",
    "demo_43",
    "demo_44"
   ],
   "eval": [
    "demo_45",
    "demo_46",
    "demo_47",
    "demo_48",
    "demo_49",
    "demo_5",
    "demo_6",
    "demo_7",
    "demo_8",
    "demo_9"
   ]
  },
  "task1": {
   "file": "pick_up_the_black_bowl_from_table_center_and_place_it_on_the_plate_demo.hdf5",
   "sha256": "75ede0cf5fbfc925093671b55032ad80f1b1f1cf35442ec6c663460d37d3e0b3",
   "n_demos": 50,
   "train": [
    "demo_0",
    "demo_1",
    "demo_10",
    "demo_11",
    "demo_12",
    "demo_13",
    "demo_14",
    "demo_15",
    "demo_16",
    "demo_17",
    "demo_18",
    "demo_19",
    "demo_2",
    "demo_20",
    "demo_21",
    "demo_22",
    "demo_23",
    "demo_24",
    "demo_25",
    "demo_26",
    "demo_27",
    "demo_28",
    "demo_29",
    "demo_3",
    "demo_30",
    "demo_31",
    "demo_32",
    "demo_33",
    "demo_34",
    "demo_35",
    "demo_36",
    "demo_37",
    "demo_38",
    "demo_39",
    "demo_4"
   ],
   "val": [
    "demo_40",
    "demo_41",
    "demo_42",
    "demo_43",
    "demo_44"
   ],
   "eval": [
    "demo_45",
    "demo_46",
    "demo_47",
    "demo_48",
    "demo_49",
    "demo_5",
    "demo_6",
    "demo_7",
    "demo_8",
    "demo_9"
   ]
  },
  "task2": {
   "file": "pick_up_the_black_bowl_in_the_top_drawer_of_the_wooden_cabinet_and_place_it_on_the_plate_demo.hdf5",
   "sha256": "7ff1ee60447875c152d8c7819f499d23dbc0eb4d4bf045225d5d87a2cdad99bd",
   "n_demos": 50,
   "train": [
    "demo_0",
    "demo_1",
    "demo_10",
    "demo_11",
    "demo_12",
    "demo_13",
    "demo_14",
    "demo_15",
    "demo_16",
    "demo_17",
    "demo_18",
    "demo_19",
    "demo_2",
    "demo_20",
    "demo_21",
    "demo_22",
    "demo_23",
    "demo_24",
    "demo_25",
    "demo_26",
    "demo_27",
    "demo_28",
    "demo_29",
    "demo_3",
    "demo_30",
    "demo_31",
    "demo_32",
    "demo_33",
    "demo_34",
    "demo_35",
    "demo_36",
    "demo_37",
    "demo_38",
    "demo_39",
    "demo_4"
   ],
   "val": [
    "demo_40",
    "demo_41",
    "demo_42",
    "demo_43",
    "demo_44"
   ],
   "eval": [
    "demo_45",
    "demo_46",
    "demo_47",
    "demo_48",
    "demo_49",
    "demo_5",
    "demo_6",
    "demo_7",
    "demo_8",
    "demo_9"
   ]
  },
  "task3": {
   "file": "pick_up_the_black_bowl_next_to_the_cookie_box_and_place_it_on_the_plate_demo.hdf5",
   "sha256": "9d0b5435b313a8c0d7336b429b5f0f578be6f2a9f5f8a6dd67459ef388f3c74c",
   "n_demos": 50,
   "train": [
    "demo_0",
    "demo_1",
    "demo_10",
    "demo_11",
    "demo_12",
    "demo_13",
    "demo_14",
    "demo_15",
    "demo_16",
    "demo_17",
    "demo_18",
    "demo_19",
    "demo_2",
    "demo_20",
    "demo_21",
    "demo_22",
    "demo_23",
    "demo_24",
    "demo_25",
    "demo_26",
    "demo_27",
    "demo_28",
    "demo_29",
    "demo_3",
    "demo_30",
    "demo_31",
    "demo_32",
    "demo_33",
    "demo_34",
    "demo_35",
    "demo_36",
    "demo_37",
    "demo_38",
    "demo_39",
    "demo_4"
   ],
   "val": [
    "demo_40",
    "demo_41",
    "demo_42",
    "demo_43",
    "demo_44"
   ],
   "eval": [
    "demo_45",
    "demo_46",
    "demo_47",
    "demo_48",
    "demo_49",
    "demo_5",
    "demo_6",
    "demo_7",
    "demo_8",
    "demo_9"
   ]
  },
  "task4": {
   "file": "pick_up_the_black_bowl_next_to_the_plate_and_place_it_on_the_plate_demo.hdf5",
   "sha256": "3961cb7126eaca47d0f5be29eb297bb62e7591e3c86172c9587c0bf670112f84",
   "n_demos": 50,
   "train": [
    "demo_0",
    "demo_1",
    "demo_10",
    "demo_11",
    "demo_12",
    "demo_13",
    "demo_14",
    "demo_15",
    "demo_16",
    "demo_17",
    "demo_18",
    "demo_19",
    "demo_2",
    "demo_20",
    "demo_21",
    "demo_22",
    "demo_23",
    "demo_24",
    "demo_25",
    "demo_26",
    "demo_27",
    "demo_28",
    "demo_29",
    "demo_3",
    "demo_30",
    "demo_31",
    "demo_32",
    "demo_33",
    "demo_34",
    "demo_35",
    "demo_36",
    "demo_37",
    "demo_38",
    "demo_39",
    "demo_4"
   ],
   "val": [
    "demo_40",
    "demo_41",
    "demo_42",
    "demo_43",
    "demo_44"
   ],
   "eval": [
    "demo_45",
    "demo_46",
    "demo_47",
    "demo_48",
    "demo_49",
    "demo_5",
    "demo_6",
    "demo_7",
    "demo_8",
    "demo_9"
   ]
  },
  "task5": {
   "file": "pick_up_the_black_bowl_next_to_the_ramekin_and_place_it_on_the_plate_demo.hdf5",
   "sha256": "bf1090dd4826eacb49eb052f17d04798e2a1eb2f74f8d024bc3b9c5d234c25f9",
   "n_demos": 50,
   "train": [
    "demo_0",
    "demo_1",
    "demo_10",
    "demo_11",
    "demo_12",
    "demo_13",
    "demo_14",
    "demo_15",
    "demo_16",
    "demo_17",
    "demo_18",
    "demo_19",
    "demo_2",
    "demo_20",
    "demo_21",
    "demo_22",
    "demo_23",
    "demo_24",
    "demo_25",
    "demo_26",
    "demo_27",
    "demo_28",
    "demo_29",
    "demo_3",
    "demo_30",
    "demo_31",
    "demo_32",
    "demo_33",
    "demo_34",
    "demo_35",
    "demo_36",
    "demo_37",
    "demo_38",
    "demo_39",
    "demo_4"
   ],
   "val": [
    "demo_40",
    "demo_41",
    "demo_42",
    "demo_43",
    "demo_44"
   ],
   "eval": [
    "demo_45",
    "demo_46",
    "demo_47",
    "demo_48",
    "demo_49",
    "demo_5",
    "demo_6",
    "demo_7",
    "demo_8",
    "demo_9"
   ]
  },
  "task6": {
   "file": "pick_up_the_black_bowl_on_the_cookie_box_and_place_it_on_the_plate_demo.hdf5",
   "sha256": "0c053db7317e584632549bddb963bee8a237661b4bd29f0581a245f715e8eb72",
   "n_demos": 50,
   "train": [
    "demo_0",
    "demo_1",
    "demo_10",
    "demo_11",
    "demo_12",
    "demo_13",
    "demo_14",
    "demo_15",
    "demo_16",
    "demo_17",
    "demo_18",
    "demo_19",
    "demo_2",
    "demo_20",
    "demo_21",
    "demo_22",
    "demo_23",
    "demo_24",
    "demo_25",
    "demo_26",
    "demo_27",
    "demo_28",
    "demo_29",
    "demo_3",
    "demo_30",
    "demo_31",
    "demo_32",
    "demo_33",
    "demo_34",
    "demo_35",
    "demo_36",
    "demo_37",
    "demo_38",
    "demo_39",
    "demo_4"
   ],
   "val": [
    "demo_40",
    "demo_41",
    "demo_42",
    "demo_43",
    "demo_44"
   ],
   "eval": [
    "demo_45",
    "demo_46",
    "demo_47",
    "demo_48",
    "demo_49",
    "demo_5",
    "demo_6",
    "demo_7",
    "demo_8",
    "demo_9"
   ]
  },
  "task7": {
   "file": "pick_up_the_black_bowl_on_the_ramekin_and_place_it_on_the_plate_demo.hdf5",
   "sha256": "d9b2da7399a88bea39024c8ef97713a20734e9b765e14b3399e2755890c828b7",
   "n_demos": 50,
   "train": [
    "demo_0",
    "demo_1",
    "demo_10",
    "demo_11",
    "demo_12",
    "demo_13",
    "demo_14",
    "demo_15",
    "demo_16",
    "demo_17",
    "demo_18",
    "demo_19",
    "demo_2",
    "demo_20",
    "demo_21",
    "demo_22",
    "demo_23",
    "demo_24",
    "demo_25",
    "demo_26",
    "demo_27",
    "demo_28",
    "demo_29",
    "demo_3",
    "demo_30",
    "demo_31",
    "demo_32",
    "demo_33",
    "demo_34",
    "demo_35",
    "demo_36",
    "demo_37",
    "demo_38",
    "demo_39",
    "demo_4"
   ],
   "val": [
    "demo_40",
    "demo_41",
    "demo_42",
    "demo_43",
    "demo_44"
   ],
   "eval": [
    "demo_45",
    "demo_46",
    "demo_47",
    "demo_48",
    "demo_49",
    "demo_5",
    "demo_6",
    "demo_7",
    "demo_8",
    "demo_9"
   ]
  },
  "task8": {
   "file": "pick_up_the_black_bowl_on_the_stove_and_place_it_on_the_plate_demo.hdf5",
   "sha256": "1fcb3990cf9fd6185f56531cc9f6dec0a77a59bfa0c7f39dff95b7e43cf6aeaa",
   "n_demos": 50,
   "train": [
    "demo_0",
    "demo_1",
    "demo_10",
    "demo_11",
    "demo_12",
    "demo_13",
    "demo_14",
    "demo_15",
    "demo_16",
    "demo_17",
    "demo_18",
    "demo_19",
    "demo_2",
    "demo_20",
    "demo_21",
    "demo_22",
    "demo_23",
    "demo_24",
    "demo_25",
    "demo_26",
    "demo_27",
    "demo_28",
    "demo_29",
    "demo_3",
    "demo_30",
    "demo_31",
    "demo_32",
    "demo_33",
    "demo_34",
    "demo_35",
    "demo_36",
    "demo_37",
    "demo_38",
    "demo_39",
    "demo_4"
   ],
   "val": [
    "demo_40",
    "demo_41",
    "demo_42",
    "demo_43",
    "demo_44"
   ],
   "eval": [
    "demo_45",
    "demo_46",
    "demo_47",
    "demo_48",
    "demo_49",
    "demo_5",
    "demo_6",
    "demo_7",
    "demo_8",
    "demo_9"
   ]
  },
  "task9": {
   "file": "pick_up_the_black_bowl_on_the_wooden_cabinet_and_place_it_on_the_plate_demo.hdf5",
   "sha256": "4d503d447028f437211880bea4ee1a7f6732113ea8560181fcca163251864794",
   "n_demos": 50,
   "train": [
    "demo_0",
    "demo_1",
    "demo_10",
    "demo_11",
    "demo_12",
    "demo_13",
    "demo_14",
    "demo_15",
    "demo_16",
    "demo_17",
    "demo_18",
    "demo_19",
    "demo_2",
    "demo_20",
    "demo_21",
    "demo_22",
    "demo_23",
    "demo_24",
    "demo_25",
    "demo_26",
    "demo_27",
    "demo_28",
    "demo_29",
    "demo_3",
    "demo_30",
    "demo_31",
    "demo_32",
    "demo_33",
    "demo_34",
    "demo_35",
    "demo_36",
    "demo_37",
    "demo_38",
    "demo_39",
    "demo_4"
   ],
   "val": [
    "demo_40",
    "demo_41",
    "demo_42",
    "demo_43",
    "demo_44"
   ],
   "eval": [
    "demo_45",
    "demo_46",
    "demo_47",
    "demo_48",
    "demo_49",
    "demo_5",
    "demo_6",
    "demo_7",
    "demo_8",
    "demo_9"
   ]
  }
 }
}

==> anc/supp/records/training_summaries.json <==
[
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "b1_clock_decay",
    "feature_condition": "b1_clock_decay",
    "requested_condition": "b1_clock_decay",
    "seed": 0,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 6.117764472961426,
    "final_mse": 0.8821914196014404,
    "loss_ratio": 0.14420159904822197,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 0,
    "trainable_parameters": 6217258,
    "path_a_enabled": false,
    "clock_decay_enabled": true,
    "geometry_decay_enabled": false,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "b194d178665d07b845c09894bc363eb216334cac4cf4e8cda6daac8fb12befe8"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "b1_clock_decay",
    "feature_condition": "b1_clock_decay",
    "requested_condition": "b1_clock_decay",
    "seed": 1,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 6.374857425689697,
    "final_mse": 0.2621499001979828,
    "loss_ratio": 0.041122472659789834,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 0,
    "trainable_parameters": 6217258,
    "path_a_enabled": false,
    "clock_decay_enabled": true,
    "geometry_decay_enabled": false,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "93db985c49fb7185df39d14ca1600ff3afff171231d862afdeb656e2aeadb466"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "b1_clock_decay",
    "feature_condition": "b1_clock_decay",
    "requested_condition": "b1_clock_decay",
    "seed": 2,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 7.02238130569458,
    "final_mse": 0.2578016519546509,
    "loss_ratio": 0.0367114288917343,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 0,
    "trainable_parameters": 6217258,
    "path_a_enabled": false,
    "clock_decay_enabled": true,
    "geometry_decay_enabled": false,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "4aadb36a982e6914981a1cce7dfb05f437700d434b08aa8fe2d1e6e054286e80"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "c0_host",
    "feature_condition": "c0_host",
    "requested_condition": "c0_host",
    "seed": 0,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 6.658777713775635,
    "final_mse": 0.2331615835428238,
    "loss_ratio": 0.035015673080730815,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 0,
    "trainable_parameters": 6215224,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": false,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "567877e656cd7b87c684e0ec28490017c267d782798a0d1dd67a7aa6e2040ae4"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "c0_host",
    "feature_condition": "c0_host",
    "requested_condition": "c0_host",
    "seed": 1,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 5.941370964050293,
    "final_mse": 0.2304389923810959,
    "loss_ratio": 0.03878549139170453,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 0,
    "trainable_parameters": 6215224,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": false,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "4337dc5b3f244d4c40d5d3d857e969ef13c40a60bb348163b91daacccc9986d2"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "c0_host",
    "feature_condition": "c0_host",
    "requested_condition": "c0_host",
    "seed": 2,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 5.499053478240967,
    "final_mse": 0.3828428089618683,
    "loss_ratio": 0.06961976465163087,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 0,
    "trainable_parameters": 6215224,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": false,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "3a9c4d0dd1c90eadb370c32290a9408334bcca0394652929cb4ea9db66994bb2"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "c1_coord_mlp",
    "feature_condition": "c1_coord_mlp",
    "requested_condition": "c1_coord_mlp",
    "seed": 0,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 6.187628746032715,
    "final_mse": 0.26509010791778564,
    "loss_ratio": 0.04284195429270896,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 0,
    "trainable_parameters": 6217286,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": false,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "4151d855d17e9e4e854b4881042559e10f4829c23faf16ef5af0a4ccd9b05ddd"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "c1_coord_mlp",
    "feature_condition": "c1_coord_mlp",
    "requested_condition": "c1_coord_mlp",
    "seed": 1,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 5.764803886413574,
    "final_mse": 0.24565233290195465,
    "loss_ratio": 0.04261243534769766,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 0,
    "trainable_parameters": 6217286,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": false,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "3c6c758b64ce577e90d950287a06667a2e5465b7d459ed1b56a43d83a62da17e"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "c1_coord_mlp",
    "feature_condition": "c1_coord_mlp",
    "requested_condition": "c1_coord_mlp",
    "seed": 2,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 5.249852657318115,
    "final_mse": 0.2570163607597351,
    "loss_ratio": 0.04895687127551344,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 0,
    "trainable_parameters": 6217286,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": false,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "a2d5f81e7b6a7b7218bdb4877b9583fe98e18685540ef18f7424336aa75b11c1"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "c2_relcoord_concat",
    "feature_condition": "c2_relcoord_concat",
    "requested_condition": "c2_relcoord_concat",
    "seed": 0,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 6.384871482849121,
    "final_mse": 0.2898924946784973,
    "loss_ratio": 0.045403027368240555,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 0,
    "trainable_parameters": 6229560,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": false,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "4a3879b8c3d137bdefaa2ff20f9bee4f7b16122afede42fa5f0700bb566cd4f2"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "c2_relcoord_concat",
    "feature_condition": "c2_relcoord_concat",
    "requested_condition": "c2_relcoord_concat",
    "seed": 1,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 6.631753921508789,
    "final_mse": 0.23222625255584717,
    "loss_ratio": 0.035017320501393605,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 0,
    "trainable_parameters": 6229560,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": false,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "f021df8b1e4001dd42ad5854485690e625eb24c3a5fa64a842a8984e6878bb33"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "c2_relcoord_concat",
    "feature_condition": "c2_relcoord_concat",
    "requested_condition": "c2_relcoord_concat",
    "seed": 2,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 6.974045753479004,
    "final_mse": 0.36258724331855774,
    "loss_ratio": 0.05199094702492897,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 0,
    "trainable_parameters": 6229560,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": false,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "3e1418ea7e054d8b214869c575b873fe1b3ab98025e1d27161fd7a3fa61a95bd"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "f0_geometry_decay",
    "feature_condition": "f0_geometry_decay",
    "requested_condition": "f0_geometry_decay",
    "seed": 0,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 5.92796516418457,
    "final_mse": 0.21712294220924377,
    "loss_ratio": 0.03662689239826369,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 2034,
    "trainable_parameters": 6217258,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": true,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "92a8f2acc89a5d2abb32ef7b015dd554604fdd06ef400793225a70096efd1802"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "f0_geometry_decay",
    "feature_condition": "f0_geometry_decay",
    "requested_condition": "f0_geometry_decay",
    "seed": 1,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 6.08634614944458,
    "final_mse": 0.21743541955947876,
    "loss_ratio": 0.03572511556532505,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 2034,
    "trainable_parameters": 6217258,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": true,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "eb4a74fef4e93a7354da1a769e7b706f71b1ac934f520d5712f71670d48264d0"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "f0_geometry_decay",
    "feature_condition": "f0_geometry_decay",
    "requested_condition": "f0_geometry_decay",
    "seed": 2,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 6.765404224395752,
    "final_mse": 0.21561643481254578,
    "loss_ratio": 0.0318704437548672,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 2034,
    "trainable_parameters": 6217258,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": true,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "286fb2e497931c0e18e76c4df0312f42cb042e9c9e090f15bff2f38189f059f2"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "f0_shuffled_geometry",
    "feature_condition": "f0_shuffled_geometry",
    "requested_condition": "f0_shuffled_geometry",
    "seed": 0,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 5.92796516418457,
    "final_mse": 0.19825351238250732,
    "loss_ratio": 0.03344377149520216,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 2034,
    "trainable_parameters": 6217258,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": true,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "e6737d01989c34a17bb3c746e4697a7b7cf509aa69f0e0c7b945a5496cb99e05"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "f0_shuffled_geometry",
    "feature_condition": "f0_shuffled_geometry",
    "requested_condition": "f0_shuffled_geometry",
    "seed": 1,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 6.08634614944458,
    "final_mse": 0.23563794791698456,
    "loss_ratio": 0.0387158308336584,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 2034,
    "trainable_parameters": 6217258,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": true,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "67bbf364193f3eeff479396fc3a614fd9f61dd1e771a7c06136fec2c21c5dcc7"
  },
  {
    "schema_version": "feg_libero_bc_report_v3",
    "condition": "f0_shuffled_geometry",
    "feature_condition": "f0_shuffled_geometry",
    "requested_condition": "f0_shuffled_geometry",
    "seed": 2,
    "n_demos": 105,
    "batch_size": 32,
    "vision_enabled": true,
    "language_enabled": true,
    "language_sequence_length": 18,
    "steps": 3000,
    "initial_mse": 6.765404224395752,
    "final_mse": 0.2088148444890976,
    "loss_ratio": 0.03086509505760504,
    "geometry_valid_fraction": 0.6188542246818542,
    "f0_parameter_budget": 2034,
    "geometry_prior_parameters": 2034,
    "trainable_parameters": 6217258,
    "path_a_enabled": false,
    "clock_decay_enabled": false,
    "geometry_decay_enabled": true,
    "gate": "FAIL",
    "loss_type": "l1",
    "lora_rank": 16,
    "event_weight": 2.0,
    "lr_schedule": "constant",
    "warmup_steps": 100,
    "clip_grad": 0.0,
    "chunk": 8,
    "source_sha256": "9dfd91fe431e4165bc418801f0439b74967dab55bd49dee3a8aea9579ff1150a"
  }
]


==> anc/supp/scripts/analyze.py <==
"""Audit the supplied rollout records; optional figures need matplotlib.

Run: python scripts/analyze.py [--figures DIR]
Only Python's standard library is needed for the statistical report.
All sensitivity analyses in this revision are exploratory.
"""
import argparse
import json
import math
import statistics
from collections import defaultdict
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
NAMES = {'c0': 'c0_host', 'c1': 'c1_coord_mlp', 'c2': 'c2_relcoord_concat',
         'f0': 'f0_geometry_decay', 'shuffle': 'f0_shuffled_geometry', 'b1': 'b1_clock_decay'}
STAGES = ['stage_reached', 'stage_grasped', 'stage_transported', 'stage_placed']


def read(folder):
    rows = []
    for path in sorted((ROOT / 'records' / folder).glob('*.jsonl')):
        rows.extend(json.loads(line) for line in path.read_text().splitlines() if line.strip())
    return rows


def exact(w, l):
    n = w + l
    return min(1., 2 * sum(math.comb(n, i) for i in range(min(w, l)+1))/2**n) if n else 1.


def summary(rows):
    n = len(rows)
    s = sum(r['success'] for r in rows)
    p, z = s/n, 1.959963984540054
    mid = (p + z*z/(2*n))/(1+z*z/n)
    half = z*math.sqrt(p*(1-p)/n+z*z/(4*n*n))/(1+z*z/n)
    distances = [r['min_ee_object_dist'] for r in rows if r['min_ee_object_dist'] is not None]
    return dict(n=n, successes=s, rate=100*p, wilson_descriptive=[100*(mid-half), 100*(mid+half)],
                stages=[100*sum(r[k] for r in rows)/n for k in STAGES],
                mean_min_distance=sum(distances)/len(distances))


def compare(rows, a, b, seeds=(0, 1, 2), tasks=(0, 4, 8)):
    def mapping(c):
        selected = [r for r in rows if r['condition']==NAMES[c] and r['seed'] in seeds and r['task_id'] in tasks]
        out = {(r['seed'], r['task_id'], r['episode_id']):r['success'] for r in selected}
        assert len(out)==len(selected), 'Duplicate episode key'
        return out
    aa, bb = mapping(a), mapping(b)
    assert aa.keys()==bb.keys() and aa, 'Incomplete pairing'
    delta = {k:int(aa[k])-int(bb[k]) for k in aa}
    w, l = sum(d>0 for d in delta.values()), sum(d<0 for d in delta.values())
    cells = [sum(d for (s,t,e),d in delta.items() if s==seed and t==task) for seed in seeds for task in tasks]
    sw, sl = sum(d>0 for d in cells), sum(d<0 for d in cells)
    by_seed = [100*sum(d for (s,t,e),d in delta.items() if s==seed)/sum(k[0]==seed for k in delta) for seed in seeds]
    return dict(n=len(delta), difference_pp=100*sum(delta.values())/len(delta), wins=w, losses=l,
                mcnemar_descriptive=exact(w,l), cell_wins_ties_losses=[sw,len(cells)-sw-sl,sl],
                cell_sign_descriptive=exact(sw,sl), seed_difference_pp=by_seed)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--figures', type=Path)
    args = parser.parse_args()
    rows = read('main_table')
    assert len(rows)==540
    assert all(r['geometry']=='correct' for r in rows), 'Evaluation geometry changed'
    report = {'main': {}, 'contrasts': {}, 'layout': {}, 'frame': {}, 'training': {}}
    for short, name in NAMES.items():
        selected = [r for r in rows if r['condition']==name]
        assert len(selected)==90
        assert all(sum(r['seed']==s and r['task_id']==t for r in selected)==10
                   for s in range(3) for t in (0,4,8)), 'Incomplete seed/task cell'
        report['main'][short]=summary(selected)
        report['main'][short]['cells']=[sum(r['success'] for r in selected if r['seed']==s and r['task_id']==t) for s in range(3) for t in [0,4,8]]
    contrasts = [('c1','c0'),('c2','c0'),('f0','c0'),('shuffle','c0'),('b1','c0'),('f0','shuffle'),('c2','f0'),('c1','f0'),('f0','b1')]
    for a,b in contrasts:
        result = compare(rows,a,b)
        result['leave_one_seed_out_pp']=[compare(rows,a,b,seeds=tuple(s for s in range(3) if s!=omit))['difference_pp'] for omit in range(3)]
        result['without_task8']=compare(rows,a,b,tasks=(0,4))
        report['contrasts'][a+'-'+b]=result
    report['excluding_clock_seed0']={a+'-'+b:compare(rows,a,b,seeds=(1,2)) for a,b in [('b1','c0'),('f0','b1')]}
    for folder in ['layout_shift','frame_relabeling']:
        grouped=defaultdict(list)
        rr=read(folder)
        assert len(rr)==(240 if folder=='layout_shift' else 90)
        for r in rr:
            key=(r['condition'],r['perturb_object_cm']) if folder=='layout_shift' else (r['feature_condition'],r['rotate_deg'])
            grouped[key].append(r)
        for group in grouped.values():
            assert len({(r['seed'],r['task_id'],r['episode_id']) for r in group})==len(group), 'Duplicate stress-test episode'
        report['layout' if folder=='layout_shift' else 'frame']={f'{c}:{v:g}':summary(rs) for (c,v),rs in sorted(grouped.items())}
    training=json.loads((ROOT/'records/training_summaries.json').read_text())
    for short,name in NAMES.items():
        selected=sorted((r for r in training if r['condition']==name), key=lambda r:r['seed'])
        assert [r['seed'] for r in selected]==[0,1,2]
        losses=[r['final_mse'] for r in selected]
        report['training'][short]={'final_l1_by_seed':losses, 'mean':statistics.mean(losses),
            'sample_sd':statistics.stdev(losses),
            'trainable_parameters':[r['trainable_parameters'] for r in selected]}
    (ROOT/'analysis.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))
    if args.figures:
        import matplotlib
        matplotlib.use('Agg')
        import matplotlib.pyplot as plt
        plt.rcParams.update({'pdf.fonttype':42,'ps.fonttype':42,'font.size':9})
        args.figures.mkdir(parents=True,exist_ok=True)
        fig,axs=plt.subplots(1,3,figsize=(10.4,2.8),layout='constrained')
        for c,label,color in [('f1state','Relative geometry','#277da1'),('b0state','Absolute coordinates','#d1495b'),('c1state','Absolute + MLP','#edae49')]:
            values=[report['frame'][f'{c}:{angle}'] for angle in [0,45,90]]
            axs[0].plot([0,45,90],[v['rate'] for v in values],'-o',label=label,color=color,ms=4)
            axs[1].plot([0,45,90],[v['mean_min_distance'] for v in values],'-o',color=color,ms=4)
            axs[2].plot(range(4),[sum(report['frame'][f'{c}:{angle}']['stages'][i] for angle in [45,90])/2 for i in range(4)],'-o',color=color,ms=4)
        for ax in axs[:2]: ax.set_xticks([0,45,90]);ax.set_xlabel('Frame relabeling angle (degrees)')
        axs[0].set(title='(a) Task success',ylabel='Success (%)',ylim=(-3,105))
        axs[0].legend(fontsize=7,loc='lower left')
        axs[1].set(title='(b) Reaching error',ylabel='Mean minimum EE–object distance (m)')
        axs[2].set(title='(c) Stages at 45 and 90 degrees',ylabel='Episodes (%)',ylim=(-3,105),xticks=range(4),xticklabels=['reach','grasp','transport','place'])
        fig.savefig(args.figures/'fig1_collapse.pdf');fig.savefig(args.figures/'fig1_collapse.png',dpi=180);plt.close(fig)
        fig,ax=plt.subplots(figsize=(7.2,2.7),layout='constrained')
        order=['c2','shuffle','f0','c0','c1','b1']
        for i,c in enumerate(order):
            ax.bar([k+(i-2.5)*.12 for k in range(4)],report['main'][c]['stages'],width=.12,label='f0 (shuffled training)' if c=='shuffle' else c)
        ax.set(xticks=range(4),xticklabels=['reach','grasp','transport','place'],ylabel='Episodes (%)',ylim=(0,75))
        ax.legend(ncol=3,fontsize=8)
        fig.savefig(args.figures/'fig2_stages.pdf');fig.savefig(args.figures/'fig2_stages.png',dpi=180);plt.close(fig)


if __name__=='__main__':
    main()


==> anc/supp/scripts/paired_stats.py <==
"""Backward-compatible entry point for the complete revised analysis."""
from analyze import main

if __name__ == '__main__':
    main()

